Radiative corrections in neutral-current (anti)neutrino elastic scattering at $\text{GeV}$ energies I: Nucleon targets

We introduce radiative corrections in neutral-current (anti)neutrino-nucleon elastic scattering at $\text{GeV}$ energies within the effective field theory framework. We factorize cross sections into soft and hard functions, clarify the (anti)neutrino flavor dependence at both amplitude and cross-section levels, and improve the quantum chromodynamics (QCD) contributions to low-energy neutral-current processes. The radiative corrections at the single-nucleon level reach a magnitude comparable to the contributions from strange quarks. We also compare our results with the experimental data from BNL E734 and MiniBooNE collaborations, finding excellent agreements with the experimental data.

==> anc/neutrino_neutral_current_radiative_corrections_single_nucleon_proton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    285176,       7350]
NotebookOptionsPosition[    279256,       7271]
NotebookOutlinePosition[    279689,       7288]
CellTagsIndexPosition[    279646,       7285]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Increase precision",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.963005720363831*^9, 3.963005722886684*^9}, {
  3.963029244157827*^9, 3.963029246616392*^9}, {3.973819887367428*^9, 
  3.97381991300583*^9}, {3.973820362299415*^9, 3.973820373473043*^9}, {
  3.973820455775416*^9, 3.973820465921809*^9}, {3.973820506950121*^9, 
  3.973820524069921*^9}, {3.9749424096440277`*^9, 
  3.97494241312962*^9}},ExpressionUUID->"ff6c7fd3-0cf5-4ed7-bd74-\
6c4e77fbf0f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$PreRead", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{"s_String", "/;", 
        RowBox[{
         RowBox[{"StringMatchQ", "[", 
          RowBox[{"s", ",", "NumberString"}], "]"}], "&&", 
         RowBox[{
          RowBox[{"Precision", "@", 
           RowBox[{"ToExpression", "@", "s"}]}], "\[Equal]", 
          "MachinePrecision"}]}]}], "\[RuleDelayed]", 
       RowBox[{"s", "<>", "\"\<`120.\>\""}]}]}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetCmpBits", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCmpBits", "[", "64", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7965394431223373`*^9, 3.7965394433159227`*^9}, {
  3.797418582161965*^9, 3.797418582289577*^9}, {3.987305044394528*^9, 
  3.987305061446445*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"42dfa51f-1a70-4959-970f-fb1418b9d5ae"],

Cell[TextData[{
 StyleBox["Cross section expression\n",
  FontSize->24],
 StyleBox["\[Eta] = +1 is for neutrino scattering\n\[Eta] = -1 is for \
antineutrino scattering",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9839331613411083`*^9, 3.983933165692935*^9}, {
  3.983933432812708*^9, 3.983933457804914*^9}, {3.985751484781962*^9, 
  3.985751486778655*^9}},ExpressionUUID->"08a23f0f-124b-40ea-b58d-\
1488bd1433eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma", "[", 
   RowBox[{
   "E\[Nu]_", ",", "Q2_", ",", "GF_", ",", "M_", ",", "gM_", ",", "gE_", ",", 
    "fA_", ",", "fT_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["GF", "2"], 
    RowBox[{"2", "\[Pi]"}]], 
   FractionBox[
    SuperscriptBox["M", "2"], 
    SuperscriptBox["E\[Nu]", "2"]], 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "=", 
        FractionBox["Q2", 
         RowBox[{"4", 
          SuperscriptBox["M", "2"]}]]}], ",", 
       RowBox[{"\[Nu]", "=", 
        RowBox[{
         RowBox[{"M", " ", "E\[Nu]"}], "-", 
         FractionBox["Q2", "4"]}]}], ",", 
       RowBox[{"A", "=", 
        RowBox[{
         RowBox[{"\[Tau]", " ", 
          SuperscriptBox["gM", "2"]}], "-", 
         SuperscriptBox["gE", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}], 
          SuperscriptBox["fA", "2"]}], "-", 
         RowBox[{"4", "\[Tau]", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}], 
          SuperscriptBox["fT", "2"]}]}]}], ",", 
       RowBox[{"B", "=", 
        RowBox[{"4", " ", "\[Tau]", " ", "fA", " ", "gM"}]}], ",", 
       RowBox[{"C", "=", 
        RowBox[{
         RowBox[{"\[Tau]", " ", 
          SuperscriptBox["gM", "2"]}], "+", 
         SuperscriptBox["gE", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}], 
          SuperscriptBox["fA", "2"]}], "+", 
         RowBox[{"4", "\[Tau]", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}], 
          SuperscriptBox["fT", "2"]}]}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[Tau]", " ", "A"}], "+", 
      RowBox[{"\[Eta]", 
       FractionBox["\[Nu]", 
        SuperscriptBox["M", "2"]], " ", "B"}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Nu]", "2"], 
        SuperscriptBox["M", "4"]], 
       FractionBox["C", 
        RowBox[{"1", "+", "\[Tau]"}]]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9839331679841886`*^9, 3.9839333641889286`*^9}, {
   3.9839334183777347`*^9, 3.983933425739787*^9}, 3.98393350096056*^9, 
   3.984548862708913*^9, {3.98455060102055*^9, 3.9845506176004047`*^9}, 
   3.985257217983827*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"b761f6ef-a4f7-49a1-aea2-b06fdb85d02d"],

Cell[TextData[{
 StyleBox["Effective couplings of four-fermion Lagrangian\n",
  FontSize->24],
 StyleBox["couplings are taken",
  FontSize->18],
 StyleBox[" ",
  FontSize->24],
 StyleBox["at \[Mu] = 2 GeV",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9839331613411083`*^9, 3.983933165692935*^9}, {
   3.983933432812708*^9, 3.983933457804914*^9}, {3.983933842091131*^9, 
   3.9839338809811807`*^9}, 3.9839339332274427`*^9, {3.987303325353649*^9, 
   3.987303343565503*^9}, {3.987303480078886*^9, 
   3.987303495844441*^9}},ExpressionUUID->"1616c512-54c6-4ec2-9c31-\
ba10716fafd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GF", "=", 
   RowBox[{"1.1663787", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLu", "=", 
   RowBox[{"1.14065", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRu", "=", 
   RowBox[{
    RowBox[{"-", "0.51173"}], " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLd", "=", 
   RowBox[{
    RowBox[{"-", "1.41478"}], " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRd", "=", 
   RowBox[{"0.25617", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qu", "=", 
   FractionBox["2", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qd", "=", 
   RowBox[{"-", 
    FractionBox["1", "3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983934038981436*^9, 3.9839340450984898`*^9}, {
   3.9839411229680843`*^9, 3.9839411317851777`*^9}, 3.987305167200783*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"03e9c10e-eed1-4369-8be3-340950347390"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gVu", "=", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{"2", "Qu", " ", "sW2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gVd", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    RowBox[{"2", "Qd", " ", "sW2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gVu2", "=", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{"2", "Qu", " ", "sW22"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gVd2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    RowBox[{"2", "Qd", " ", "sW22"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAu", "=", 
   FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAd", "=", 
   RowBox[{"-", 
    FractionBox["1", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cVu", "=", 
   FractionBox[
    RowBox[{"cLu", "+", "cRu"}], 
    RowBox[{"2", 
     SqrtBox["2"], "GF"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cVd", "=", 
   FractionBox[
    RowBox[{"cLd", "+", "cRd"}], 
    RowBox[{"2", 
     SqrtBox["2"], "GF"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cAu", "=", 
   FractionBox[
    RowBox[{"cLu", "-", "cRu"}], 
    RowBox[{"2", 
     SqrtBox["2"], "GF"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cAd", "=", 
   FractionBox[
    RowBox[{"cLd", "-", "cRd"}], 
    RowBox[{"2", 
     SqrtBox["2"], "GF"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sW2eff", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cAu", "-", "cVu"}], 
     RowBox[{"4", " ", "Qu"}]], "+", 
    FractionBox[
     RowBox[{"cAd", "-", "cVd"}], 
     RowBox[{"4", " ", "Qd"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sW2", "=", "0.23873"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sW22", "=", "0.23116"}], ";"}]}], "Input",
 CellChangeTimes->{{3.983934277828761*^9, 3.9839342917469*^9}, {
   3.9839344836473618`*^9, 3.983934491418182*^9}, {3.9839345359951735`*^9, 
   3.9839345627424707`*^9}, {3.9839347636125407`*^9, 3.983934913336462*^9}, {
   3.9839349506440744`*^9, 3.9839349529493437`*^9}, {3.9839350844787917`*^9, 
   3.98393509480511*^9}, {3.983935391999357*^9, 3.983935426893985*^9}, {
   3.9839384152190957`*^9, 3.9839384195875397`*^9}, {3.9839406618583355`*^9, 
   3.983940662457983*^9}, {3.983940845622862*^9, 3.983940922624076*^9}, {
   3.983941115165979*^9, 3.98394111570432*^9}, {3.985132294221739*^9, 
   3.985132294390737*^9}, 3.985132419211628*^9, {3.985836056099203*^9, 
   3.985836056554077*^9}, {3.9862776779532404`*^9, 3.986277683412641*^9}, 
   3.9863552947795343`*^9, {3.987302622322536*^9, 3.987302643482695*^9}, 
   3.987303318502677*^9, {3.9873033860538797`*^9, 3.987303388816292*^9}, {
   3.987303525206406*^9, 3.9873035327900457`*^9}, {3.987305146944273*^9, 
   3.987305165520767*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d846441b-2fba-4dfe-8e09-d2eabca1058b"],

Cell[TextData[StyleBox["Nucleon Form factors",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.9839331613411083`*^9, 3.983933165692935*^9}, {
   3.983933432812708*^9, 3.983933457804914*^9}, {3.983933842091131*^9, 
   3.9839338809811807`*^9}, 3.9839339332274427`*^9, {3.987303325353649*^9, 
   3.987303343565503*^9}, {3.987303395519305*^9, 
   3.987303398860138*^9}},ExpressionUUID->"9705091e-1619-4a17-bc27-\
b3a32be2edf8"],

Cell[TextData[StyleBox["z-expansion form factor with kmax = 8",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.983937986070857*^9, 3.9839379947259912`*^9}, {
  3.987303304883366*^9, 
  3.9873033133380623`*^9}},ExpressionUUID->"21abe83c-f9f5-4412-ae31-\
14cbdc9488f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FFiso0", "[", 
    RowBox[{
    "Q2_", ",", "av_", ",", "t0v_", ",", "tcv_", ",", "normv_", ",", 
     "nmax_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"zv", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"tcv", "+", "Q2"}]], "-", 
           SqrtBox[
            RowBox[{"tcv", "-", "t0v"}]]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"tcv", "+", "Q2"}]], "+", 
           SqrtBox[
            RowBox[{"tcv", "-", "t0v"}]]}], ")"}]}]}], ",", 
       RowBox[{"z0v", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox["tcv"], "-", 
           SqrtBox[
            RowBox[{"tcv", "-", "t0v"}]]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["tcv"], "+", 
           SqrtBox[
            RowBox[{"tcv", "-", "t0v"}]]}], ")"}]}]}], ",", 
       RowBox[{"axv", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"av", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"ax1v", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"normv", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", "z0v", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "+", 
              RowBox[{"z0v", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "z0v"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"av", "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"av", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "+", 
                    RowBox[{"4", " ", "z0v", " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z0v", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "z0v", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{"ax6v", "=", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"56", " ", "normv"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"av", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{"35", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "z0v"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"21", " ", "z0v"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"av", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"z0v", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"5", " ", "z0v", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{"ax7v", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"140", " ", "normv"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z0v"}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"35", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "z0v"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "4", "]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z0v", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "z0v", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{"ax8v", "=", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"120", " ", "normv"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "z0v"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"av", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z0v"}], ")"}], "2"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"av", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "z0v"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"av", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "z0v"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"av", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"z0v", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"5", " ", "z0v", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{"ax9v", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", "normv"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"12", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{"5", " ", "z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"9", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "4", "]"}], "]"}]}], "+", 
              RowBox[{"av", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "+", 
              RowBox[{"2", " ", "z0v", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"5", " ", "z0v", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z0v"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"av", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z0v"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z0v", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "z0v", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"z0v", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "z0v"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"ax1v", "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"av", "[", 
          RowBox[{"[", "nx", "]"}], "]"}], 
         SuperscriptBox["zv", 
          RowBox[{"nx", "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "2", ",", 
          RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"ax6v", " ", 
       SuperscriptBox["zv", 
        RowBox[{"6", "-", "1"}]]}], "+", 
      RowBox[{"ax7v", " ", 
       SuperscriptBox["zv", 
        RowBox[{"7", "-", "1"}]]}], " ", "+", 
      RowBox[{"ax8v", " ", 
       SuperscriptBox["zv", 
        RowBox[{"8", "-", "1"}]]}], "+", 
      RowBox[{"ax9v", " ", 
       SuperscriptBox["zv", 
        RowBox[{"9", "-", "1"}]]}]}]}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906492490365882*^9, 3.906492547242667*^9}, {
   3.906492726663939*^9, 3.906492730126693*^9}, {3.9064928784009447`*^9, 
   3.906492899785467*^9}, {3.913507534542704*^9, 3.913507799598008*^9}, {
   3.913509025333012*^9, 3.913509033653797*^9}, {3.971749351229673*^9, 
   3.971749357358637*^9}, 3.971749400911228*^9, {3.971749518978271*^9, 
   3.9717496513067513`*^9}, {3.9717497978977423`*^9, 3.971749922031435*^9}, {
   3.971750020985612*^9, 3.971750021950144*^9}, {3.971750190830418*^9, 
   3.971750194846218*^9}, {3.971750231120824*^9, 3.971750406832902*^9}, {
   3.971750452611278*^9, 3.971750548556662*^9}, {3.971750665846587*^9, 
   3.971750669397418*^9}, 3.971809388630486*^9, {3.971809425089747*^9, 
   3.9718094402629004`*^9}, {3.971809587096738*^9, 3.971809743926073*^9}, 
   3.971809872595726*^9, {3.9784835366663723`*^9, 3.9784835443493223`*^9}, {
   3.978483847515757*^9, 3.978483884120989*^9}, {3.978490690391472*^9, 
   3.978490701784461*^9}, {3.9784907368616667`*^9, 3.978490747782777*^9}, {
   3.97849077819884*^9, 3.978490791255406*^9}, {3.978490826619173*^9, 
   3.978490961255885*^9}, 3.9831428144095592`*^9, 3.983142908125029*^9, 
   3.983166046751556*^9, 3.983935872087598*^9, {3.9873032743591957`*^9, 
   3.987303274901657*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1aaab7af-8e56-41b7-83a0-041b70353f6f"],

Cell[TextData[StyleBox["2601.21155 fit to hydrogen data with QED radiative \
corrections for the axial-vector form factor",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.9831660188046913`*^9, 3.983166071907484*^9}, {
  3.9873032617772303`*^9, 3.987303268103711*^9}, {3.9873051943058863`*^9, 
  3.98730519752573*^9}, {3.987305261140189*^9, 
  3.987305279714388*^9}},ExpressionUUID->"38e63232-9ea4-430d-9929-\
4cee011011be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2z", "=", 
   RowBox[{"{", 
    RowBox[{"0.1", ",", 
     RowBox[{"-", "1.879889919444`"}], ",", "0.6895039914236`", ",", 
     "1.950819593773`", ",", "0.2316578702568`", ",", "0.1", ",", "0.1", ",", 
     "0.1", ",", "0.1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"covA2z", "=", 
   RowBox[{"(", GridBox[{
      {"0.02792438159436`", "0.003814818461319`", 
       RowBox[{"-", "0.1903149736692`"}], "0.2453884270888`"},
      {"0.003814818461319`", "0.1758519359111`", 
       RowBox[{"-", "0.1392249064207`"}], 
       RowBox[{"-", "0.7406939748461`"}]},
      {
       RowBox[{"-", "0.1903149736692`"}], 
       RowBox[{"-", "0.1392249064207`"}], "1.420692017253`", 
       RowBox[{"-", "1.315550132162`"}]},
      {"0.2453884270888`", 
       RowBox[{"-", "0.7406939748461`"}], 
       RowBox[{"-", "1.315550132162`"}], "6.566873775232`"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gARC", "=", "1.2850"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t0a", "=", 
   RowBox[{"-", "0.5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tca", "=", 
   RowBox[{"9", " ", 
    SuperscriptBox["0.134", "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9831660520328407`*^9, 3.9831660798331203`*^9}, {
  3.987303278396534*^9, 3.987303296262698*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"752ca865-a967-4886-97ee-c71df1f65406"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GAumd", "[", "Q2_", "]"}], ":=", 
   RowBox[{"FFiso0", "[", 
    RowBox[{
    "Q2", ",", "A2z", ",", "t0a", ",", "tca", ",", "gARC", ",", "nmax"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9839360632634463`*^9, 3.983936086279312*^9}, 
   3.9839363476562815`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"dacec710-5478-446c-9864-5c29900cfca7"],

Cell[TextData[StyleBox["2003.13640 fit to vector form factors in \
electromagnetic sector",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.983937986070857*^9, 3.9839379947259912`*^9}, {
   3.983938074960015*^9, 3.98393808256187*^9}, {3.98730320427201*^9, 
   3.987303212769931*^9}, 3.987303251862465*^9, {3.987305200776698*^9, 
   3.9873052170288963`*^9}},ExpressionUUID->"db54d733-c9a8-49e6-9e59-\
a821a6679496"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]p", "=", "2.7928473508"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]n", "=", 
   RowBox[{"-", "1.91304272"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcv", "=", "0.0779191396"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t0v", "=", 
   RowBox[{"-", "0.21"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GEvcoef", "=", 
   RowBox[{"{", 
    RowBox[{"0.5398983085616434`", ",", 
     RowBox[{"-", "1.5910431478613076`"}], ",", "0.09926087917267817`", ",", 
     "2.2250424564500713`", ",", "1.1482476162143402`", ",", 
     RowBox[{"-", "3.376427717117485`"}], ",", 
     RowBox[{"-", "2.2047868326624673`"}], ",", "5.04320436107006`", ",", 
     RowBox[{"-", "1.883395923827388`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMvcoef", "=", 
   RowBox[{"{", 
    RowBox[{"2.7761456481965507`", ",", 
     RowBox[{"-", "6.816656356155343`"}], ",", "0.5105594441446005`", ",", 
     "6.507086668956895`", ",", 
     RowBox[{"-", "0.11320667459390182`"}], ",", "8.289587292346248`", ",", 
     RowBox[{"-", "31.50107485145348`"}], ",", "28.49485382210729`", ",", 
     RowBox[{"-", "8.147294993548728`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcs", "=", "0.1753180641"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t0s", "=", 
   RowBox[{"-", "0.28"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GEscoef", "=", 
   RowBox[{"{", 
    RowBox[{"0.5540460525088079`", ",", 
     RowBox[{"-", "1.8169300317829216`"}], ",", "0.8652433173937373`", ",", 
     "2.023350008468518`", ",", 
     RowBox[{"-", "0.7498687795835236`"}], ",", 
     RowBox[{"-", "1.9729191423168153`"}], ",", 
     RowBox[{"-", "0.1519385439448797`"}], ",", "2.2000414888793163`", ",", 
     RowBox[{"-", "0.9510243696222277`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMscoef", "=", 
   RowBox[{"{", 
    RowBox[{"0.48460801201525266`", ",", 
     RowBox[{"-", "1.6318834745415791`"}], ",", "1.2182072032868223`", ",", 
     "2.597625876860236`", ",", 
     RowBox[{"-", "6.022069891684648`"}], ",", "3.72574966850107`", ",", 
     "1.4063321556464814`", ",", 
     RowBox[{"-", "2.652686128410245`"}], ",", "0.8741165783267384`"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.832252228893712*^9, 3.832252331079051*^9}, {
   3.832252377823062*^9, 3.832252380092272*^9}, {3.832252612443667*^9, 
   3.832252613314651*^9}, {3.832253224999124*^9, 3.8322532252316628`*^9}, {
   3.900843795645131*^9, 3.9008438108377647`*^9}, {3.900843883297658*^9, 
   3.900843902927478*^9}, 3.900844016259549*^9, {3.976565514298374*^9, 
   3.976565534342354*^9}, {3.976565628283753*^9, 3.976565647193828*^9}, {
   3.976565678827441*^9, 3.9765656898755713`*^9}, {3.976565750845776*^9, 
   3.9765657660114393`*^9}, {3.987303189971263*^9, 3.987303196079299*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"4043badb-91a8-4e59-9328-04138fa0e3f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMpmn", "[", "Q2_", "]"}], ":=", 
  RowBox[{"FFiso0", "[", 
   RowBox[{"Q2", ",", "GMvcoef", ",", "t0v", ",", "tcv", ",", 
    RowBox[{"\[Mu]p", "-", "\[Mu]n"}], ",", "nmax"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983938205146658*^9, 3.9839382130632195`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b5f3a36b-c876-4c3e-9329-95149e1446b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMppn", "[", "Q2_", "]"}], ":=", 
  RowBox[{"FFiso0", "[", 
   RowBox[{"Q2", ",", "GMscoef", ",", "t0s", ",", "tcs", ",", 
    RowBox[{"\[Mu]p", "+", "\[Mu]n"}], ",", "nmax"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9839382177665563`*^9, 3.983938219385784*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"569fff38-4c5a-49c2-8a81-fa8d36da097c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GEpmn", "[", "Q2_", "]"}], ":=", 
  RowBox[{"FFiso0", "[", 
   RowBox[{
   "Q2", ",", "GEvcoef", ",", "t0v", ",", "tcv", ",", "1", ",", "nmax"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.983938221635253*^9, 3.9839382240005403`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"35ecf25f-407c-47b5-ae2e-c666bd68951f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GEppn", "[", "Q2_", "]"}], ":=", 
  RowBox[{"FFiso0", "[", 
   RowBox[{
   "Q2", ",", "GEscoef", ",", "t0s", ",", "tcs", ",", "1", ",", "nmax"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.98393822708319*^9, 3.9839382309082437`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"2f7d9cbf-227b-4602-9a22-2b449c075a80"],

Cell[TextData[StyleBox["2106.13468 fit to lattice data for GAu+GAd and GAs",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.983936053867344*^9, 3.9839360584943724`*^9}, {
  3.983936628814432*^9, 3.9839366500374007`*^9}, {3.987305223706807*^9, 
  3.987305223830352*^9}, {3.987305306249447*^9, 
  3.9873053091556787`*^9}},ExpressionUUID->"d27d7ddd-ae9c-417d-8d52-\
56309195000f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gAupd", "=", "0.436"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mAupd", "=", "1.216"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAupd", "[", "Q2_", "]"}], ":=", 
   FractionBox["gAupd", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["Q2", 
        SuperscriptBox["mAupd", "2"]]}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAs", "=", 
   RowBox[{"-", "0.044"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mAs", "=", "0.992"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAs", "[", "Q2_", "]"}], ":=", 
   FractionBox["gAs", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["Q2", 
        SuperscriptBox["mAs", "2"]]}], ")"}], "2"]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983936091047219*^9, 3.9839361486937246`*^9}, {
  3.983936214896434*^9, 3.9839362698084507`*^9}, {3.9839363446539564`*^9, 
  3.9839363463426385`*^9}, {3.987303093277431*^9, 3.9873030958360357`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"090cf325-6824-45c0-92f6-27d415b2d10a"],

Cell[TextData[StyleBox["2603.26591 lattice results for strange contributions \
to \[Mu]S and rE",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.983936053867344*^9, 3.9839360584943724`*^9}, {
  3.983936628814432*^9, 3.9839366500374007`*^9}, {3.9839373507932253`*^9, 
  3.983937365827967*^9}, {3.985241752156151*^9, 3.985241754079205*^9}, {
  3.985241859895515*^9, 3.985241864470991*^9}, {3.987305317981183*^9, 
  3.987305328208404*^9}},ExpressionUUID->"17bfae88-f930-4a69-9965-\
77c592cd69f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]s", "=", 
   RowBox[{"-", "0.01792"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2M", "=", 
   RowBox[{"-", "0.01212"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GMs", "[", "Q2_", "]"}], ":=", 
   FractionBox["\[Mu]s", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["hc", 
         RowBox[{"-", "2"}]], 
        FractionBox[
         RowBox[{"r2M", " ", "Q2"}], 
         RowBox[{"12", " ", "\[Mu]s"}]]}]}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hc", "=", "0.19732699804"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2s", "=", 
   RowBox[{"-", "0.00545"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GEs", "[", "Q2_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["hc", 
       RowBox[{"-", "2"}]]}], 
     FractionBox[
      RowBox[{"r2s", " ", "Q2"}], "6"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["Q2", 
        SuperscriptBox["mAs", "2"]]}], ")"}], "2"]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983936091047219*^9, 3.9839361486937246`*^9}, {
  3.983936214896434*^9, 3.9839362698084507`*^9}, {3.9839363446539564`*^9, 
  3.9839363463426385`*^9}, {3.983937377485569*^9, 3.983937403416503*^9}, {
  3.9839374335053263`*^9, 3.9839375106682854`*^9}, {3.9839378568764687`*^9, 
  3.9839378792114425`*^9}, {3.985241733954934*^9, 3.985241735448031*^9}, {
  3.985241771487454*^9, 3.985241843517721*^9}, {3.985241969704948*^9, 
  3.9852419888927803`*^9}, {3.985242037491315*^9, 3.9852420606891003`*^9}, {
  3.9852421078064613`*^9, 3.985242107932156*^9}, {3.9873031004984694`*^9, 
  3.987303104839265*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"378ab94a-f2b2-4e24-b646-6cf881f26305"],

Cell[TextData[StyleBox["Flavor decomposition with combined data+lattice \
inputs",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.9839389746524*^9, 
  3.9839389881766343`*^9}},ExpressionUUID->"8302bc46-6b79-4ff1-b7ff-\
0f7663f395df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GAu", "[", "Q2_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"GAupd", "[", "Q2", "]"}], "+", 
     RowBox[{"GAumd", "[", "Q2", "]"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAd", "[", "Q2_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"GAupd", "[", "Q2", "]"}], "-", 
     RowBox[{"GAumd", "[", "Q2", "]"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GMu", "[", "Q2_", "]"}], ":=", 
   RowBox[{
    RowBox[{"GMs", "[", "Q2", "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"3", 
       RowBox[{"GMppn", "[", "Q2", "]"}]}], "+", 
      RowBox[{"GMpmn", "[", "Q2", "]"}]}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GMd", "[", "Q2_", "]"}], ":=", 
   RowBox[{
    RowBox[{"GMs", "[", "Q2", "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"3", 
       RowBox[{"GMppn", "[", "Q2", "]"}]}], "-", 
      RowBox[{"GMpmn", "[", "Q2", "]"}]}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GEu", "[", "Q2_", "]"}], ":=", 
   RowBox[{
    RowBox[{"GEs", "[", "Q2", "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"3", 
       RowBox[{"GEppn", "[", "Q2", "]"}]}], "+", 
      RowBox[{"GEpmn", "[", "Q2", "]"}]}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GEd", "[", "Q2_", "]"}], ":=", 
   RowBox[{
    RowBox[{"GEs", "[", "Q2", "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"3", 
       RowBox[{"GEppn", "[", "Q2", "]"}]}], "-", 
      RowBox[{"GEpmn", "[", "Q2", "]"}]}], "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983938513990913*^9, 3.98393854464653*^9}, {
  3.9839389563136673`*^9, 3.983938956693593*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"7cf03aec-634a-4622-83d0-ec9ab2f78094"],

Cell[TextData[StyleBox["Resulting form factors",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.9839389746524*^9, 3.9839389881766343`*^9}, {
  3.9845450036282372`*^9, 
  3.984545007164178*^9}},ExpressionUUID->"f868851d-e4f8-49c6-9539-\
afc43d8c5044"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GEp", "[", 
    RowBox[{"Q2_", ",", "cVu_", ",", "cVd_", ",", "strange_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cVu", " ", 
     RowBox[{"GEu", "[", "Q2", "]"}]}], "+", 
    RowBox[{"cVd", " ", 
     RowBox[{"GEd", "[", "Q2", "]"}]}], "+", 
    RowBox[{"strange", " ", "cVd", " ", 
     RowBox[{"GEs", "[", "Q2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GMp", "[", 
    RowBox[{"Q2_", ",", "cVu_", ",", "cVd_", ",", "strange_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cVu", " ", 
     RowBox[{"GMu", "[", "Q2", "]"}]}], "+", 
    RowBox[{"cVd", " ", 
     RowBox[{"GMd", "[", "Q2", "]"}]}], "+", 
    RowBox[{"strange", " ", "cVd", " ", 
     RowBox[{"GMs", "[", "Q2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAp", "[", 
    RowBox[{"Q2_", ",", "cAu_", ",", "cAd_", ",", "strange_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cAu", " ", 
     RowBox[{"GAu", "[", "Q2", "]"}]}], "+", 
    RowBox[{"cAd", " ", 
     RowBox[{"GAd", "[", "Q2", "]"}]}], "+", 
    RowBox[{"strange", " ", "cAd", " ", 
     RowBox[{"GAs", "[", "Q2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GEn", "[", 
    RowBox[{"Q2_", ",", "cVu_", ",", "cVd_", ",", "strange_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cVd", " ", 
     RowBox[{"GEu", "[", "Q2", "]"}]}], "+", 
    RowBox[{"cVu", " ", 
     RowBox[{"GEd", "[", "Q2", "]"}]}], "+", 
    RowBox[{"strange", " ", "cVd", " ", 
     RowBox[{"GEs", "[", "Q2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GMn", "[", 
    RowBox[{"Q2_", ",", "cVu_", ",", "cVd_", ",", "strange_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cVd", " ", 
     RowBox[{"GMu", "[", "Q2", "]"}]}], "+", 
    RowBox[{"cVu", " ", 
     RowBox[{"GMd", "[", "Q2", "]"}]}], "+", 
    RowBox[{"strange", " ", "cVd", " ", 
     RowBox[{"GMs", "[", "Q2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAn", "[", 
    RowBox[{"Q2_", ",", "cAu_", ",", "cAd_", ",", "strange_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cAd", " ", 
     RowBox[{"GAu", "[", "Q2", "]"}]}], "+", 
    RowBox[{"cAu", " ", 
     RowBox[{"GAd", "[", "Q2", "]"}]}], "+", 
    RowBox[{"strange", " ", "cAd", " ", 
     RowBox[{"GAs", "[", "Q2", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983934164007079*^9, 3.983934249128282*^9}, {
   3.9839351116233997`*^9, 3.9839351136211367`*^9}, {3.9839351986738005`*^9, 
   3.983935233277169*^9}, {3.9839369117409844`*^9, 3.9839369157391667`*^9}, {
   3.9839405721828136`*^9, 3.9839406475231924`*^9}, {3.983992676818093*^9, 
   3.9839926916554484`*^9}, 3.987196972391204*^9, {3.987303127456643*^9, 
   3.987303157469667*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"b3d99443-6730-421e-80b7-954ad538a55f"],

Cell[TextData[{
 StyleBox["Closed fermion loop contribution\n",
  FontSize->24],
 StyleBox["MS masses of quarks and couplings are taken at \[Mu] = 2 GeV",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9839331613411083`*^9, 3.983933165692935*^9}, {
   3.983933432812708*^9, 3.983933457804914*^9}, {3.983933842091131*^9, 
   3.9839338809811807`*^9}, 3.9839339332274427`*^9, {3.9839392594060397`*^9, 
   3.983939265520421*^9}, {3.9859093664163237`*^9, 3.985909388712756*^9}, {
   3.987303501385502*^9, 3.987303508295722*^9}, {3.98730354964423*^9, 
   3.987303551258193*^9}},ExpressionUUID->"ce596c7e-2205-4782-a5b8-\
ffff0d882cbd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   SuperscriptBox["133.309", 
    RowBox[{"-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLl", "=", 
   RowBox[{"2.39818", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLl\[Mu]", "=", 
   RowBox[{
    RowBox[{"-", "0.90084"}], " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRl", "=", 
   RowBox[{"0.76911", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cVdiff", "=", 
   FractionBox[
    RowBox[{"cLl\[Mu]", "+", "cRl"}], 
    RowBox[{"2", 
     SqrtBox["2"], "GF"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cVsame", "=", 
   FractionBox[
    RowBox[{"cLl", "+", "cRl"}], 
    RowBox[{"2", 
     SqrtBox["2"], "GF"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]c", "=", "386.15926764"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"me", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[Lambda]c"], 
      FractionBox["197.3269788", "1000"]}], ",", "120"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m\[Mu]", "=", "0.1056583745"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m\[Tau]", "=", "1.77686"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mc\[Mu]", "=", 
   FormBox["1.096",
    TraditionalForm]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mcp", "=", "1.67"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms\[Mu]", "=", "0.09344"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mu\[Mu]", "=", "0.00214"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"md\[Mu]", "=", "0.00470"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nc", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]", "[", 
    RowBox[{"m_", ",", "Q2_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], "]"}]}], "+", 
    FractionBox["5", "9"], "-", 
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"3", "Q2"}]], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", 
         SuperscriptBox["m", "2"]}], "Q2"]}], ")"}], 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["m", "2"]}], "Q2"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", 
            SuperscriptBox["m", "2"]}], "Q2"]}]], "-", "1"}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", 
            SuperscriptBox["m", "2"]}], "Q2"]}]], "+", "1"}]], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "r_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rp", "=", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "r"}]], "+", 
         SqrtBox[
          RowBox[{"-", "r"}]]}]}], ",", 
       RowBox[{"rm", "=", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "r"}]], "-", 
         SqrtBox[
          RowBox[{"-", "r"}]]}]}], ",", 
       RowBox[{"g", "=", 
        RowBox[{"Log", "[", 
         RowBox[{"rp", "-", "rm"}], "]"}]}], ",", 
       RowBox[{"h", "=", 
        RowBox[{"Log", "[", 
         RowBox[{"rp", "+", "rm"}], "]"}]}], ",", 
       RowBox[{"f", "=", 
        RowBox[{"Log", "[", "rp", "]"}]}]}], "}"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          FractionBox["1", 
           RowBox[{"4", "r"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             SuperscriptBox["rm", "2"]}], "]"}]}], "-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            SuperscriptBox["rm", "4"]}], "]"}], "+", 
          RowBox[{
           FractionBox["8", "3"], "f", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               SuperscriptBox["rm", "2"]}], "]"}], "-", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               SuperscriptBox["rm", "4"]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", 
           SuperscriptBox["f", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "f"}], "+", 
             FractionBox["g", "3"], "+", 
             RowBox[{
              FractionBox["2", "3"], "h"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox["1", "r"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["8", "3"], 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             FractionBox["1", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               SuperscriptBox["rm", "2"]}], "]"}], "-", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               SuperscriptBox["rm", "4"]}], "]"}], "+", 
             RowBox[{"f", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "f"}], "+", 
                RowBox[{"2", "g"}], "+", 
                RowBox[{"4", "h"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             FractionBox["3", "2"]}], ")"}], "f"}]}], ")"}]}], "-", 
       RowBox[{"8", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          FractionBox["1", "6"], "-", 
          FractionBox["7", 
           RowBox[{"48", "r"}]]}], ")"}], 
        SuperscriptBox["f", "2"]}], "+", 
       FractionBox["13", "6"], "+", 
       FractionBox[
        RowBox[{"Zeta", "[", "3", "]"}], "r"]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]0", "[", 
    RowBox[{"m_", ",", "Q2_", ",", "\[Alpha]S_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[Alpha]S", "\[Pi]"], 
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], "]"}]}], "+", 
       FractionBox["13", "12"], "+", 
       FractionBox["5", "6"], "-", 
       RowBox[{"4", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox["m", "2"]}], "Q2"], 
        RowBox[{"V1", "[", 
         RowBox[{"-", 
          FractionBox["Q2", 
           RowBox[{"4", 
            SuperscriptBox["m", "2"]}]]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["\[Alpha]S", "\[Pi]"], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["655", "144"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       FractionBox["3847", "864"], "-", 
       RowBox[{
        FractionBox["5", "6"], 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], "]"}]}], "-", 
       RowBox[{
        FractionBox["11", "8"], 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], 
           SuperscriptBox["m", "2"]], "]"}], "2"]}], "+", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["361", "1296"], "-", 
          RowBox[{
           FractionBox["1", "18"], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], 
             SuperscriptBox["m", "2"]], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "12"], 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[Mu]", "2"], 
              SuperscriptBox["m", "2"]], "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]0r", "[", 
    RowBox[{"m_", ",", "\[Alpha]S_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["\[Alpha]S", "\[Pi]"]}], ")"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], 
      SuperscriptBox["m", "2"]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]\[Gamma]\[Gamma]0", "=", "3.597"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]\[CapitalPi]\[Gamma]\[Gamma]0", "=", "0.021"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]S2", "=", "0.3068"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]0", "=", 
   FractionBox["1", "137.035999074"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hvpdata", "=", 
   RowBox[{"Import", "[", "\"\<hadronic_Q2_to_2_038.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]\[Gamma]\[Gamma]dataf", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"hvpdata", ",", 
     RowBox[{"InterpolationOrder", "->", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]\[Gamma]\[Gamma]data", "[", "Q2_", "]"}], ":=", 
   RowBox[{"\[CapitalPi]\[Gamma]\[Gamma]0", "+", 
    RowBox[{
     FractionBox["1", "1000"], 
     FractionBox["\[Pi]", "\[Alpha]0"], 
     RowBox[{"\[CapitalPi]\[Gamma]\[Gamma]dataf", "[", "Q2", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]l", "[", 
    RowBox[{"Q2_", ",", "nl_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"cVsame", "-", "cVdiff"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"nl", ",", "1"}], "]"}], 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"me", ",", "Q2", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"nl", ",", "2"}], "]"}], 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"m\[Mu]", ",", "Q2", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"nl", ",", "3"}], "]"}], 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"m\[Tau]", ",", "Q2", ",", "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"cVdiff", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPi]", "[", 
        RowBox[{"me", ",", "Q2", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"\[CapitalPi]", "[", 
        RowBox[{"m\[Mu]", ",", "Q2", ",", "\[Mu]"}], "]"}], "+", 
       RowBox[{"\[CapitalPi]", "[", 
        RowBox[{"m\[Tau]", ",", "Q2", ",", "\[Mu]"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]QCDnonpert", "[", 
    RowBox[{"Q2_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "sW2eff"}]}], " ", ")"}], 
     RowBox[{"\[CapitalPi]\[Gamma]\[Gamma]data", "[", "Q2", "]"}]}], "-", 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Qu", " ", "cVu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalPi]", "[", 
           RowBox[{"mcp", ",", "Q2", ",", "\[Mu]"}], "]"}], "-", 
          RowBox[{
           FractionBox["1", "3"], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], 
             SuperscriptBox["mcp", "2"]], "]"}]}], "+", 
          RowBox[{"\[CapitalPi]0", "[", 
           RowBox[{"mc\[Mu]", ",", "Q2", ",", "\[Alpha]S2", ",", "\[Mu]"}], 
           "]"}]}], ")"}]}], "+", 
       RowBox[{"Qu", " ", "cVu", " ", 
        RowBox[{"\[CapitalPi]0r", "[", 
         RowBox[{"2.", ",", "\[Alpha]S2", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"2", "Qd", " ", "cVu", " ", 
        RowBox[{"\[CapitalPi]0r", "[", 
         RowBox[{"2.", ",", "\[Alpha]S2", ",", "\[Mu]"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]QCDpert", "[", 
    RowBox[{"Q2_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "Nc"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Qu", " ", "cVu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"mcp", ",", "Q2", ",", "\[Mu]"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SuperscriptBox["mcp", "2"]], "]"}]}], "+", 
         RowBox[{"\[CapitalPi]0", "[", 
          RowBox[{"mc\[Mu]", ",", "Q2", ",", "\[Alpha]S2", ",", "\[Mu]"}], 
          "]"}]}], ")"}]}], "+", 
      RowBox[{"Qu", " ", "cVu", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"mu\[Mu]", ",", "Q2", ",", "\[Mu]"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SuperscriptBox["mu\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"\[CapitalPi]0", "[", 
          RowBox[{"mu\[Mu]", ",", "Q2", ",", "\[Alpha]S2", ",", "\[Mu]"}], 
          "]"}]}], ")"}]}], "+", 
      RowBox[{"Qd", " ", "cVd", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"md\[Mu]", ",", "Q2", ",", "\[Mu]"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SuperscriptBox["md\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"\[CapitalPi]0", "[", 
          RowBox[{"md\[Mu]", ",", "Q2", ",", "\[Alpha]S2", ",", "\[Mu]"}], 
          "]"}]}], ")"}]}], "+", 
      RowBox[{"Qd", " ", "cVd", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"ms\[Mu]", ",", "Q2", ",", "\[Mu]"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SuperscriptBox["ms\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"\[CapitalPi]0", "[", 
          RowBox[{"ms\[Mu]", ",", "Q2", ",", "\[Alpha]S2", ",", "\[Mu]"}], 
          "]"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]QCD", "[", 
    RowBox[{"Q2_", ",", "Q20_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Delta]QCDnonpert", "[", 
     RowBox[{"Q2", ",", "\[Mu]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]QCDpert", "[", 
        RowBox[{"Q2", ",", "\[Mu]"}], "]"}], "-", 
       RowBox[{"\[Delta]QCDpert", "[", 
        RowBox[{"Q20", ",", "\[Mu]"}], "]"}], "-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]QCDnonpert", "[", 
          RowBox[{"Q2", ",", "\[Mu]"}], "]"}], "-", 
         RowBox[{"\[Delta]QCDnonpert", "[", 
          RowBox[{"Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}], ")"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"Q2", "-", "Q20"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9839407860751047`*^9, 3.9839408312485013`*^9}, {
   3.983940950860999*^9, 3.9839410657611537`*^9}, 3.983941103276999*^9, {
   3.983941138801731*^9, 3.983941179780507*^9}, {3.9839412168277483`*^9, 
   3.9839412819058456`*^9}, {3.983941341474596*^9, 3.9839413511434383`*^9}, {
   3.9839414066907105`*^9, 3.983941452935956*^9}, {3.98394149212967*^9, 
   3.9839415097120185`*^9}, {3.983941561044546*^9, 3.983941600209366*^9}, {
   3.983941637710312*^9, 3.983941662170966*^9}, {3.9839417790957108`*^9, 
   3.983941782505145*^9}, 3.984548540542006*^9, 3.984637578593377*^9, 
   3.985344163525695*^9, {3.9853813435104027`*^9, 3.9853813438376417`*^9}, 
   3.985836458638667*^9, {3.985904366930702*^9, 3.985904421646641*^9}, {
   3.9859057048861237`*^9, 3.985905764488513*^9}, 3.985905868987917*^9, 
   3.9859096980732727`*^9, {3.985911379392455*^9, 3.985911457837397*^9}, {
   3.985911845497891*^9, 3.9859118567071123`*^9}, {3.9859121105332327`*^9, 
   3.985912171907981*^9}, {3.9859122052677183`*^9, 3.98591222115779*^9}, {
   3.985912252135213*^9, 3.985912334375222*^9}, {3.9859130134513187`*^9, 
   3.985913313498952*^9}, 3.9859136376646214`*^9, {3.985913691176215*^9, 
   3.985913698145368*^9}, {3.98591375168716*^9, 3.985913753097185*^9}, {
   3.985913800692953*^9, 3.9859138076410637`*^9}, {3.985914147719337*^9, 
   3.985914340417123*^9}, {3.985914861501618*^9, 3.985914865190049*^9}, {
   3.985914941773745*^9, 3.9859149426012*^9}, {3.985917078226804*^9, 
   3.985917178424403*^9}, {3.98591770528496*^9, 3.98591781108046*^9}, {
   3.98591790509757*^9, 3.985917915786214*^9}, {3.985918059165493*^9, 
   3.985918076441896*^9}, {3.985918119308344*^9, 3.985918180871442*^9}, {
   3.985918235262889*^9, 3.985918241866416*^9}, {3.985918536797283*^9, 
   3.985918544434103*^9}, {3.985918579600255*^9, 3.985918614802166*^9}, 
   3.985918872521936*^9, 3.985919246910877*^9, {3.98592062401974*^9, 
   3.985920655694449*^9}, {3.985921030879416*^9, 3.985921069344844*^9}, {
   3.985921372364872*^9, 3.9859213871477613`*^9}, {3.985921844993709*^9, 
   3.985921850291663*^9}, {3.9859219640741997`*^9, 3.985921985423954*^9}, {
   3.9859224780626802`*^9, 3.985922507184417*^9}, {3.9859250909383907`*^9, 
   3.985925091204143*^9}, {3.985925413604951*^9, 3.9859254137529573`*^9}, 
   3.9859255095355043`*^9, {3.9859258950666513`*^9, 3.9859258974893303`*^9}, {
   3.9859264624577227`*^9, 3.985926463086543*^9}, 3.9859307920474653`*^9, {
   3.985931167190057*^9, 3.985931169536574*^9}, {3.985931336093623*^9, 
   3.985931336582876*^9}, {3.98593458017017*^9, 3.985934592811378*^9}, {
   3.985938204116745*^9, 3.985938209386009*^9}, {3.9859382417270737`*^9, 
   3.9859382617743587`*^9}, {3.985939378077072*^9, 3.9859393796700563`*^9}, {
   3.985941624386792*^9, 3.985941630080859*^9}, 3.987303521036274*^9, {
   3.9873053831762953`*^9, 3.987305397380856*^9}, {3.987305473700803*^9, 
   3.987305475128862*^9}, {3.987305665476057*^9, 
   3.9873056890159693`*^9}},ExpressionUUID->"9f2db947-c13f-40be-91b9-\
e6db26e8d7d4"],

Cell[TextData[StyleBox["Virtual and soft corrections",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.9839331613411083`*^9, 3.983933165692935*^9}, {
   3.983933432812708*^9, 3.983933457804914*^9}, {3.983933842091131*^9, 
   3.9839338809811807`*^9}, 3.9839339332274427`*^9, {3.9839392594060397`*^9, 
   3.983939265520421*^9}, {3.9845408347970095`*^9, 3.9845408392045984`*^9}, {
   3.98454095962343*^9, 
   3.9845409609005303`*^9}},ExpressionUUID->"0ad14477-c9e6-4421-84b7-\
f38ec634cb36"],

Cell[TextData[StyleBox["Running strong coupling from electroweak down to \
charm mass",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.776845211735655*^9, 3.7768452308520393`*^9}, {
  3.776869252835608*^9, 3.776869253977919*^9}, {3.779463432591179*^9, 
  3.7794634336823263`*^9}, {3.780581483771002*^9, 3.780581484419634*^9}, {
  3.780675983028541*^9, 3.780675984497761*^9}, {3.781298016017487*^9, 
  3.781298017974309*^9}, {3.781396827157552*^9, 3.781396829433404*^9}, {
  3.781429959371462*^9, 
  3.781429960186451*^9}},ExpressionUUID->"062c9a73-397b-4cdb-9139-\
182c16087221"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]S", "=", "0.118700"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MZ0", "=", "91.1876"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb", "=", "4.180"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mc", "=", "1.28"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nq", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]0", "=", 
   RowBox[{"11", "-", 
    RowBox[{
     FractionBox["2", "3"], "nq"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"102", "-", 
    RowBox[{
     FractionBox["38", "3"], "nq"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{
    FractionBox["2857", "2"], "-", 
    RowBox[{
     FractionBox["5033", "18"], "nq"}], "+", 
    RowBox[{
     FractionBox["325", "54"], 
     SuperscriptBox["nq", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]3", "=", 
   RowBox[{
    FractionBox["149753", "6"], "+", 
    RowBox[{"3564", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"nq", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1078361", "162"]}], "-", 
       RowBox[{
        FractionBox["6508", "27"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["50065", "162"], "+", 
       RowBox[{
        FractionBox["6472", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1093", "729"], 
     SuperscriptBox["nq", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]4", "=", 
   RowBox[{
    FractionBox["8157455", "16"], "+", 
    RowBox[{
     FractionBox["621885", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["88209", "2"], 
     RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
    RowBox[{"288090", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"nq", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["336460813", "1944"]}], "-", 
       RowBox[{
        FractionBox["4811164", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["33935", "6"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["1358995", "27"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["25960913", "1944"], "+", 
       RowBox[{
        FractionBox["698531", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["10526", "9"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
       RowBox[{
        FractionBox["381760", "81"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["630559", "5832"]}], "-", 
       RowBox[{
        FractionBox["48722", "243"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1618", "27"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["460", "9"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1205", "2916"], "-", 
       RowBox[{
        FractionBox["152", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sb", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"yb", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Pi]", " ", "\[Beta]0", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yb", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"0", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]1", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yb", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"1", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]2", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yb", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"2", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]3", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yb", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"3", "+", "2"}]]}], "-", " ", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]4", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yb", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"4", "+", "2"}]]}]}]}], ",", 
       RowBox[{
        RowBox[{"yb", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["MZ0", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]S"}]}], "}"}], ",", "yb", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"20", 
        RowBox[{"Log", "[", 
         SuperscriptBox["MZ0", "2"], "]"}]}], ",", 
       FractionBox[
        RowBox[{"Log", "[", 
         SuperscriptBox["mb", "2"], "]"}], "20"]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Sb", "=", 
   RowBox[{
    RowBox[{"yb", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mb", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sb", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"\[Alpha]Sb", "==", 
     RowBox[{"xx", "-", 
      RowBox[{
       FractionBox["11", "72"], 
       FractionBox[
        SuperscriptBox["xx", "3"], 
        SuperscriptBox["\[Pi]", "2"]]}]}]}], ",", "xx"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Sbm", "=", 
   RowBox[{"%", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Sbm", "=", 
   RowBox[{"\[Alpha]Sb", "+", 
    RowBox[{
     FractionBox["11", "72"], 
     FractionBox[
      SuperscriptBox["\[Alpha]Sb", "3"], 
      SuperscriptBox["\[Pi]", "2"]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["564731", "124416"], "-", 
       RowBox[{
        FractionBox["82043", "27648"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["2633", "31104"], 
        RowBox[{"(", 
         RowBox[{"nq", "-", "1"}], ")"}]}]}], ")"}], 
     FractionBox[
      SuperscriptBox["\[Alpha]Sb", "4"], 
      SuperscriptBox["\[Pi]", "3"]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["291716893", "6123600"], "+", 
       RowBox[{
        FractionBox["3031309", "1306368"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
       RowBox[{
        FractionBox["121", "4320"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"]}], "-", 
       RowBox[{
        FractionBox["3031309", "217728"], 
        RowBox[{"Zeta", "[", "2", "]"}], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["121", "432"], 
        RowBox[{"Zeta", "[", "2", "]"}], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{
        FractionBox["2362581983", "87091200"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["76940219", "2177280"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["2057", "576"], 
        RowBox[{"Zeta", "[", "4", "]"}], 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1389", "256"], 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{
        FractionBox["3031309", "54432"], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["121", "36"], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"5", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["151369", "2177280"], 
        "1.808879546208334741426364595086952090"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nq", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4770941", "2239488"]}], "+", 
          RowBox[{
           FractionBox["685", "124416"], 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
          RowBox[{
           FractionBox["685", "20736"], 
           RowBox[{"Zeta", "[", "2", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["3645913", "995328"], 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{
           FractionBox["541549", "165888"], 
           RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
          RowBox[{
           FractionBox["115", "576"], 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{
           FractionBox["685", "5184"], 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"nq", "-", "1"}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["271883", "4478976"]}], "+", 
          RowBox[{
           FractionBox["167", "5184"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
     FractionBox[
      SuperscriptBox["\[Alpha]Sb", "5"], 
      SuperscriptBox["\[Pi]", "4"]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nq", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]0", "=", 
   RowBox[{"11", "-", 
    RowBox[{
     FractionBox["2", "3"], "nq"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"102", "-", 
    RowBox[{
     FractionBox["38", "3"], "nq"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{
    FractionBox["2857", "2"], "-", 
    RowBox[{
     FractionBox["5033", "18"], "nq"}], "+", 
    RowBox[{
     FractionBox["325", "54"], 
     SuperscriptBox["nq", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]3", "=", 
   RowBox[{
    FractionBox["149753", "6"], "+", 
    RowBox[{"3564", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"nq", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1078361", "162"]}], "-", 
       RowBox[{
        FractionBox["6508", "27"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["50065", "162"], "+", 
       RowBox[{
        FractionBox["6472", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1093", "729"], 
     SuperscriptBox["nq", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]4", "=", 
   RowBox[{
    FractionBox["8157455", "16"], "+", 
    RowBox[{
     FractionBox["621885", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["88209", "2"], 
     RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
    RowBox[{"288090", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"nq", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["336460813", "1944"]}], "-", 
       RowBox[{
        FractionBox["4811164", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["33935", "6"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["1358995", "27"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["25960913", "1944"], "+", 
       RowBox[{
        FractionBox["698531", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["10526", "9"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
       RowBox[{
        FractionBox["381760", "81"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["630559", "5832"]}], "-", 
       RowBox[{
        FractionBox["48722", "243"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1618", "27"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["460", "9"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1205", "2916"], "-", 
       RowBox[{
        FractionBox["152", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sc", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"yc", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Pi]", " ", "\[Beta]0", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"0", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]1", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"1", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]2", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"2", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]3", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"3", "+", "2"}]]}], "-", "  ", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]4", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"4", "+", "2"}]]}]}]}], ",", 
       RowBox[{
        RowBox[{"yc", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mb", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]Sbm"}]}], "}"}], ",", "yc", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"20", 
        RowBox[{"Log", "[", 
         SuperscriptBox["mb", "2"], "]"}]}], ",", 
       FractionBox[
        RowBox[{"Log", "[", 
         SuperscriptBox["mc", "2"], "]"}], "20"]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]S\[Tau]", "=", 
   RowBox[{
    RowBox[{"yc", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["m\[Tau]", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sc", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]S\[Tau]2", "=", 
   RowBox[{
    RowBox[{"yc", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["2.", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sc", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Sc", "=", 
   RowBox[{
    RowBox[{"yc", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mc", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sc", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"\[Alpha]Sc", "==", 
     RowBox[{"xx", "-", 
      RowBox[{
       FractionBox["11", "72"], 
       FractionBox[
        SuperscriptBox["xx", "3"], 
        SuperscriptBox["\[Pi]", "2"]]}]}]}], ",", "xx"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Scm", "=", 
   RowBox[{"%", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Scm", "=", 
   RowBox[{"\[Alpha]Sc", "+", 
    RowBox[{
     FractionBox["11", "72"], 
     FractionBox[
      SuperscriptBox["\[Alpha]Sc", "3"], 
      SuperscriptBox["\[Pi]", "2"]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["564731", "124416"], "-", 
       RowBox[{
        FractionBox["82043", "27648"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["2633", "31104"], 
        RowBox[{"(", 
         RowBox[{"nq", "-", "1"}], ")"}]}]}], ")"}], 
     FractionBox[
      SuperscriptBox["\[Alpha]Sc", "4"], 
      SuperscriptBox["\[Pi]", "3"]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["291716893", "6123600"], "+", 
       RowBox[{
        FractionBox["3031309", "1306368"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
       RowBox[{
        FractionBox["121", "4320"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"]}], "-", 
       RowBox[{
        FractionBox["3031309", "217728"], 
        RowBox[{"Zeta", "[", "2", "]"}], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["121", "432"], 
        RowBox[{"Zeta", "[", "2", "]"}], 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{
        FractionBox["2362581983", "87091200"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["76940219", "2177280"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["2057", "576"], 
        RowBox[{"Zeta", "[", "4", "]"}], 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1389", "256"], 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{
        FractionBox["3031309", "54432"], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["121", "36"], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"5", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["151369", "2177280"], 
        "1.808879546208334741426364595086952090"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nq", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4770941", "2239488"]}], "+", 
          RowBox[{
           FractionBox["685", "124416"], 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
          RowBox[{
           FractionBox["685", "20736"], 
           RowBox[{"Zeta", "[", "2", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["3645913", "995328"], 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{
           FractionBox["541549", "165888"], 
           RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
          RowBox[{
           FractionBox["115", "576"], 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{
           FractionBox["685", "5184"], 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"nq", "-", "1"}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["271883", "4478976"]}], "+", 
          RowBox[{
           FractionBox["167", "5184"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
     FractionBox[
      SuperscriptBox["\[Alpha]Sc", "5"], 
      SuperscriptBox["\[Pi]", "4"]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]SXup", "=", 
   RowBox[{
    RowBox[{"yc", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", 
       SuperscriptBox["2.", "2"]}], "]"}], "]"}], "/.", 
    RowBox[{"sc", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]SXdown", "=", 
   RowBox[{
    RowBox[{"yc", "[", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["2.", "2"], "2"], "]"}], "]"}], "/.", 
    RowBox[{"sc", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nq", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]0", "=", 
   RowBox[{"11", "-", 
    RowBox[{
     FractionBox["2", "3"], "nq"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"102", "-", 
    RowBox[{
     FractionBox["38", "3"], "nq"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{
    FractionBox["2857", "2"], "-", 
    RowBox[{
     FractionBox["5033", "18"], "nq"}], "+", 
    RowBox[{
     FractionBox["325", "54"], 
     SuperscriptBox["nq", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]3", "=", 
   RowBox[{
    FractionBox["149753", "6"], "+", 
    RowBox[{"3564", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"nq", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1078361", "162"]}], "-", 
       RowBox[{
        FractionBox["6508", "27"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["50065", "162"], "+", 
       RowBox[{
        FractionBox["6472", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1093", "729"], 
     SuperscriptBox["nq", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]4", "=", 
   RowBox[{
    FractionBox["8157455", "16"], "+", 
    RowBox[{
     FractionBox["621885", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["88209", "2"], 
     RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
    RowBox[{"288090", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"nq", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["336460813", "1944"]}], "-", 
       RowBox[{
        FractionBox["4811164", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["33935", "6"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["1358995", "27"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["25960913", "1944"], "+", 
       RowBox[{
        FractionBox["698531", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["10526", "9"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
       RowBox[{
        FractionBox["381760", "81"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["630559", "5832"]}], "-", 
       RowBox[{
        FractionBox["48722", "243"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1618", "27"], 
        RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
       RowBox[{
        FractionBox["460", "9"], 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["nq", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1205", "2916"], "-", 
       RowBox[{
        FractionBox["152", "81"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sc2", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"yc2", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Pi]", " ", "\[Beta]0", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc2", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"0", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]1", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc2", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"1", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]2", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc2", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"2", "+", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]3", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc2", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"3", "+", "2"}]]}], "-", "  ", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]4", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"yc2", "[", "x", "]"}], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
           RowBox[{"4", "+", "2"}]]}]}]}], ",", 
       RowBox[{
        RowBox[{"yc2", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mc", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]Scm"}]}], "}"}], ",", "yc2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", 
        RowBox[{"5", 
         SuperscriptBox["mc", "2"]}], "]"}], ",", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mc", "2"], "2"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.761922260966826*^9, {3.761922766078714*^9, 3.761922766493539*^9}, {
   3.761923192464538*^9, 3.7619231926655416`*^9}, {3.761923253147459*^9, 
   3.761923253681314*^9}, {3.762791577994499*^9, 3.762791609967258*^9}, {
   3.763212049424921*^9, 3.76321219797112*^9}, {3.763212269524445*^9, 
   3.763212505087098*^9}, {3.763212633191454*^9, 3.763212651933267*^9}, {
   3.7632127659298143`*^9, 3.763212766164132*^9}, {3.763212796332302*^9, 
   3.763212899692552*^9}, {3.763212969471175*^9, 3.763213001414773*^9}, {
   3.763213218366623*^9, 3.76321322639226*^9}, {3.763214018465539*^9, 
   3.763214020720256*^9}, {3.776845201747113*^9, 3.776845201991884*^9}, 
   3.7778341071753283`*^9, {3.777999344587*^9, 3.777999357123698*^9}, {
   3.7779998493251762`*^9, 3.777999871264752*^9}, {3.778001633449654*^9, 
   3.7780016532432632`*^9}, {3.778004140164959*^9, 3.778004149728628*^9}, {
   3.778004315422611*^9, 3.7780043182821283`*^9}, {3.778066645026846*^9, 
   3.778066653243958*^9}, 3.778066715604495*^9, {3.778066756178423*^9, 
   3.77806675638011*^9}, {3.77806681725585*^9, 3.7780668728997927`*^9}, {
   3.778066949491621*^9, 3.77806697158465*^9}, {3.7780674620997763`*^9, 
   3.778067520166349*^9}, {3.778067562666168*^9, 3.778067569769887*^9}, {
   3.7780679275727873`*^9, 3.778067931170704*^9}, {3.778068058962862*^9, 
   3.778068063264269*^9}, {3.778068156946313*^9, 3.778068161312948*^9}, {
   3.778241996677722*^9, 3.778241999138097*^9}, {3.778242144864955*^9, 
   3.778242159741872*^9}, 3.778242214898766*^9, {3.778245013126811*^9, 
   3.778245075174198*^9}, {3.778245532031337*^9, 3.7782455560126047`*^9}, {
   3.7782463108162127`*^9, 3.778246380887035*^9}, {3.778246423739626*^9, 
   3.778246491093381*^9}, {3.778246521411072*^9, 3.778246633747075*^9}, {
   3.778246666217169*^9, 3.7782468459735193`*^9}, {3.7782469501627083`*^9, 
   3.778246960103504*^9}, {3.7782471015609627`*^9, 3.778247116736513*^9}, {
   3.778247162033922*^9, 3.778247162709073*^9}, 3.778250897411841*^9, {
   3.7786170912796926`*^9, 3.778617091605289*^9}, 3.779539520457561*^9, {
   3.780579435807198*^9, 3.78057947842457*^9}, {3.7805809527940207`*^9, 
   3.7805809926752357`*^9}, {3.780582015262828*^9, 3.780582021237318*^9}, {
   3.975447542102002*^9, 3.9754475672638345`*^9}, {3.987305113473083*^9, 
   3.9873051194884167`*^9}, {3.987305452359968*^9, 3.987305468277094*^9}, {
   3.987305712582027*^9, 
   3.9873057136502533`*^9}},ExpressionUUID->"2dcedd7f-e597-4596-a963-\
1dfa1b70624c"],

Cell[TextData[StyleBox["Running electromagnetic coupling from electroweak \
down to charm mass",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.776845211735655*^9, 3.776845242157634*^9}, {
   3.7805811943058233`*^9, 3.780581195964992*^9}, 3.780856907077746*^9, 
   3.780861914947686*^9, {3.781439714625286*^9, 3.781439715344898*^9}, 
   3.781529163354854*^9, 
   3.781614261841971*^9},ExpressionUUID->"687bae69-a3bd-4716-a3fa-\
108a478d6003"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nu", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Z0", "=", 
   FractionBox["1", 
    RowBox[{"127.955", "-", 
     FractionBox["1", 
      RowBox[{"6", "\[Pi]"}]], "+", 
     RowBox[{
      FractionBox["7", 
       RowBox[{"4", "\[Pi]"}]], 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["MW0", "2"], 
        SuperscriptBox["MZ0", "2"]], "]"}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MW0", "=", "80.379"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sx", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xb", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"xb", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"xb", "[", "x", "]"}], "\[Pi]"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "3"]}], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "3"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"yb", "[", "x", "]"}], "/.", 
               RowBox[{"sb", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"]}], "+", 
           RowBox[{"3", 
            FractionBox["4", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "32"], 
               FractionBox["4", "3"]}], "-", 
              RowBox[{
               FractionBox["133", "576"], "3"}], "+", 
              RowBox[{
               FractionBox["11", "144"], 
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{"Nu", "+", "Nd"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yb", "[", "x", "]"}], "/.", 
                 RowBox[{"sb", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["10487", "1728"], "+", 
              RowBox[{
               FractionBox["55", "18"], 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox["707", "864"], "+", 
                 RowBox[{
                  FractionBox["55", "54"], 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"Nu", "+", "Nd"}], ")"}]}], "-", 
              RowBox[{
               FractionBox["77", "3888"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Nu", "+", "Nd"}], ")"}], "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yb", "[", "x", "]"}], "/.", 
                 RowBox[{"sb", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nd", 
                FractionBox["1", "3"]}], "-", 
               RowBox[{"Nu", " ", 
                FractionBox["2", "3"]}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["11", "144"], "-", 
              RowBox[{
               FractionBox["1", "6"], 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
            FractionBox["10", "3"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yb", "[", "x", "]"}], "/.", 
                 RowBox[{"sb", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"xb", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["MZ0", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]Z0"}]}], "}"}], ",", "xb", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        FractionBox["1", "20"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["mb", "2"], "]"}]}], ",", 
       RowBox[{"20", 
        RowBox[{"Log", "[", 
         SuperscriptBox["MZ0", "2"], "]"}]}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]b", "=", 
   RowBox[{
    RowBox[{"xb", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mb", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sx", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]bm", "=", 
   RowBox[{"\[Alpha]b", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["\[Alpha]b", "\[Pi]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["13", "12"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", "3"], ")"}], "2"], 
          FractionBox["\[Alpha]Sb", "\[Pi]"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "3"], ")"}], "2"], 
             RowBox[{"(", 
              RowBox[{
               FractionBox["10819", "2592"], "-", 
               RowBox[{
                FractionBox["655", "144"], 
                FractionBox[
                 RowBox[{"2", " ", "\[Pi]"}], "3"], 
                RowBox[{"RiemannXi", "[", "3", "]"}]}], "+", 
               RowBox[{"4", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  FractionBox["361", "1296"]}], ")"}]}]}], ")"}]}], "+", " ", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "3"], ")"}], "2"]}], "+", 
               RowBox[{"2", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["2", "3"], ")"}], "2"]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["295", "1296"]}], ")"}]}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[Alpha]Sb", "\[Pi]"], ")"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nu", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sc\[Tau]", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xc\[Tau]", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"xc\[Tau]", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"xc\[Tau]", "[", "x", "]"}], "\[Pi]"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "3"]}], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "3"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"yc", "[", "x", "]"}], "/.", 
               RowBox[{"sc", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"]}], "+", 
           RowBox[{"3", 
            FractionBox["4", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "32"], 
               FractionBox["4", "3"]}], "-", 
              RowBox[{
               FractionBox["133", "576"], "3"}], "+", 
              RowBox[{
               FractionBox["11", "144"], 
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{"Nu", "+", "Nd"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["10487", "1728"], "+", 
              RowBox[{
               FractionBox["55", "18"], 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox["707", "864"], "+", 
                 RowBox[{
                  FractionBox["55", "54"], 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"Nu", "+", "Nd"}], ")"}]}], "-", 
              RowBox[{
               FractionBox["77", "3888"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Nu", "+", "Nd"}], ")"}], "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nd", 
                FractionBox["1", "3"]}], "-", 
               RowBox[{"Nu", " ", 
                FractionBox["2", "3"]}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["11", "144"], "-", 
              RowBox[{
               FractionBox["1", "6"], 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
            FractionBox["10", "3"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nd", 
                FractionBox["1", "3"]}], "-", 
               RowBox[{"Nu", " ", 
                FractionBox["2", "3"]}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["11", "144"], "-", 
              RowBox[{
               FractionBox["1", "6"], 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
            FractionBox["10", "3"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"xc\[Tau]", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mb", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]bm"}]}], "}"}], ",", "xc\[Tau]", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"20", 
        RowBox[{"Log", "[", 
         SuperscriptBox["mb", "2"], "]"}]}], ",", 
       FractionBox[
        RowBox[{"Log", "[", 
         SuperscriptBox["mc", "2"], "]"}], "20"]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Tau]2", "=", 
   RowBox[{
    RowBox[{"xc\[Tau]", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["2.", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sc\[Tau]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Tau]", "=", 
   RowBox[{
    RowBox[{"xc\[Tau]", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["m\[Tau]", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sc\[Tau]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]Xup", "=", 
   RowBox[{
    RowBox[{"xc\[Tau]", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", 
       SuperscriptBox["2", "2"]}], "]"}], "]"}], "/.", 
    RowBox[{"sc\[Tau]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nu", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xc", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"xc", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"xc", "[", "x", "]"}], "\[Pi]"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "3"]}], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "3"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"yc", "[", "x", "]"}], "/.", 
               RowBox[{"sc", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"]}], "+", 
           RowBox[{"3", 
            FractionBox["4", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "32"], 
               FractionBox["4", "3"]}], "-", 
              RowBox[{
               FractionBox["133", "576"], "3"}], "+", 
              RowBox[{
               FractionBox["11", "144"], 
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{"Nu", "+", "Nd"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["10487", "1728"], "+", 
              RowBox[{
               FractionBox["55", "18"], 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox["707", "864"], "+", 
                 RowBox[{
                  FractionBox["55", "54"], 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"Nu", "+", "Nd"}], ")"}]}], "-", 
              RowBox[{
               FractionBox["77", "3888"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Nu", "+", "Nd"}], ")"}], "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "2"], "Nd"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "2"], "Nu"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Nd", 
                FractionBox["1", "3"]}], "-", 
               RowBox[{"Nu", " ", 
                FractionBox["2", "3"]}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["11", "144"], "-", 
              RowBox[{
               FractionBox["1", "6"], 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
            FractionBox["10", "3"], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"yc", "[", "x", "]"}], "/.", 
                 RowBox[{"sc", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[Pi]"], ")"}], 
             "3"]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"xc", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Tau]", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]\[Tau]"}]}], "}"}], ",", "xc", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"20", 
        RowBox[{"Log", "[", 
         SuperscriptBox["mb", "2"], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "20"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["mc", "2"], "]"}]}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]c", "=", 
   RowBox[{
    RowBox[{"xc", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mc", "2"], "]"}], "]"}], "/.", 
    RowBox[{"s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]cm", "=", 
   RowBox[{"\[Alpha]c", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["\[Alpha]c", "\[Pi]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["13", "12"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", "3"], ")"}], "2"], 
          FractionBox["\[Alpha]Sc", "\[Pi]"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["2", "3"], ")"}], "2"], 
             RowBox[{"(", 
              RowBox[{
               FractionBox["10819", "2592"], "-", 
               RowBox[{
                FractionBox["655", "144"], 
                FractionBox[
                 RowBox[{"2", " ", "\[Pi]"}], "3"], 
                RowBox[{"RiemannXi", "[", "3", "]"}]}], "+", 
               RowBox[{"3", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  FractionBox["361", "1296"]}], ")"}]}]}], ")"}]}], "+", " ", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "3"], ")"}], "2"]}], "+", 
               RowBox[{"1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["2", "3"], ")"}], "2"]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["295", "1296"]}], ")"}]}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[Alpha]Sc", "\[Pi]"], ")"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7632139691421547`*^9, 3.763214010267461*^9}, {
   3.7632140544806013`*^9, 3.763214085270707*^9}, {3.763214136763151*^9, 
   3.7632141421508207`*^9}, {3.763949129354966*^9, 3.7639491321497393`*^9}, {
   3.7703831561467867`*^9, 3.7703831696251287`*^9}, 3.770400764905098*^9, 
   3.770484938510858*^9, {3.7768452702332277`*^9, 3.77684528736056*^9}, {
   3.776845327608803*^9, 3.776845336510542*^9}, {3.7768453758962307`*^9, 
   3.776845396942128*^9}, {3.7768455544828997`*^9, 3.77684562092946*^9}, {
   3.7768457349940453`*^9, 3.776845735260335*^9}, {3.776845772159143*^9, 
   3.7768457797765827`*^9}, {3.7768458730432653`*^9, 3.776845873269576*^9}, 
   3.776846049430641*^9, 3.776846888294332*^9, {3.776869099482057*^9, 
   3.77686910339141*^9}, {3.777998973332975*^9, 3.777999000629837*^9}, {
   3.778007717626842*^9, 3.778007719084051*^9}, {3.778245474070713*^9, 
   3.7782454931137457`*^9}, 3.778245569553529*^9, 3.778245776387714*^9, {
   3.778245925122209*^9, 3.778245955882455*^9}, 3.778246034900187*^9, {
   3.7782509031098948`*^9, 3.7782509571596727`*^9}, 3.7782558836621513`*^9, {
   3.778256148348057*^9, 3.778256182822878*^9}, {3.778256536363017*^9, 
   3.778256571784007*^9}, {3.778256617926379*^9, 3.778256619240835*^9}, {
   3.778256663149987*^9, 3.7782566827050333`*^9}, {3.7782567147625504`*^9, 
   3.778256719655023*^9}, {3.778256751152701*^9, 3.778256776940596*^9}, {
   3.778256952344734*^9, 3.778256982124928*^9}, {3.778257768056177*^9, 
   3.778257799813902*^9}, 3.779532498160995*^9, 3.7795326072409573`*^9, 
   3.779535523180428*^9, {3.779536268973651*^9, 3.779536390385867*^9}, {
   3.779536486145145*^9, 3.779536531476755*^9}, {3.779536564066691*^9, 
   3.7795365762924833`*^9}, {3.779536793370072*^9, 3.7795368598677483`*^9}, {
   3.780579467679654*^9, 3.78057949430112*^9}, {3.780581008039853*^9, 
   3.780581043161025*^9}, 3.78058120531236*^9, 3.780582033720502*^9, 
   3.9754469523083334`*^9, 3.9754470535912476`*^9, {3.9754474178980227`*^9, 
   3.9754474181010637`*^9}, {3.975447505225551*^9, 3.975447531119607*^9}, {
   3.987305123486516*^9, 3.987305126816951*^9}, 3.987305658813691*^9, 
   3.987305708389983*^9},ExpressionUUID->"5c813ed2-14f5-41b1-9c7b-\
8f04e8691161"],

Cell[TextData[StyleBox["Running electromagnetic coupling from electron mass \
up to charm mass",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.776845211735655*^9, 3.776845242157634*^9}, {
   3.7805811943058233`*^9, 3.780581195964992*^9}, 3.780856907077746*^9, 
   3.780861914947686*^9, {3.781439714625286*^9, 3.781439715344898*^9}, 
   3.781529163354854*^9, 3.781614261841971*^9, {3.9754470315726213`*^9, 
   3.9754470429622574`*^9}},ExpressionUUID->"40d96ae4-6b5d-43e1-a7f6-\
08d81512ca00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nu", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m\[Pi]", "=", "0.13957039"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mK", "=", "0.493677"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m\[Rho]", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sme", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xme", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"xme", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"xme", "[", "x", "]"}], "\[Pi]"]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"xme", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["me", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]0"}]}], "}"}], ",", "xme", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["me", "2"], "3"], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"3", 
         SuperscriptBox["m\[Mu]", "2"]}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]mu", "=", 
   RowBox[{
    RowBox[{"xme", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["m\[Mu]", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sme", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nu", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smmu", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xmmu", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"xmmu", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"xmmu", "[", "x", "]"}], "\[Pi]"]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"xmmu", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Mu]", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]mu"}]}], "}"}], ",", "xmmu", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m\[Mu]", "2"], "3"], "]"}], ",", 
       RowBox[{"Log", "[", 
        SuperscriptBox["mc", "2"], "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Pi]", "=", 
   RowBox[{
    RowBox[{"xmmu", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["m\[Pi]", "2"], "]"}], "]"}], "/.", 
    RowBox[{"smmu", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nu", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nm", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sm\[Pi]", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x\[Pi]", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"x\[Pi]", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "12"], "Nm"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"x\[Pi]", "[", "x", "]"}], "\[Pi]"]}]}], ")"}]}]}], ",", 
       
       RowBox[{
        RowBox[{"x\[Pi]", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Pi]", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]\[Pi]"}]}], "}"}], ",", "x\[Pi]", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m\[Mu]", "2"], "3"], "]"}], ",", 
       RowBox[{"Log", "[", 
        SuperscriptBox["mc", "2"], "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]K", "=", 
   RowBox[{
    RowBox[{"x\[Pi]", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mK", "2"], "]"}], "]"}], "/.", 
    RowBox[{"sm\[Pi]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nu", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nm", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smK", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xK", "'"}], "[", "x", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"xK", "[", "x", "]"}], "2"], "\[Pi]"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], "Nl"}], "-", 
           RowBox[{
            FractionBox["1", "12"], "Nm"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "3"], ")"}], "2"], "Nd"}], "-", 
           RowBox[{
            FractionBox["1", "3"], "3", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "2"], "Nu"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "4"]}], "Nl"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "3"], ")"}], "4"], "Nd"}], "-", 
              RowBox[{
               FractionBox["1", "4"], "3", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["2", "3"], ")"}], "4"], "Nu"}]}], ")"}], 
            FractionBox[
             RowBox[{"xK", "[", "x", "]"}], "\[Pi]"]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"xK", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mK", "2"], "]"}], "]"}], "\[Equal]", 
        "\[Alpha]K"}]}], "}"}], ",", "xK", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m\[Mu]", "2"], "3"], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"6", 
         SuperscriptBox["m\[Rho]", "2"]}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Rho]", "=", 
   RowBox[{
    RowBox[{"xK", "[", 
     RowBox[{"Log", "[", 
      SuperscriptBox["m\[Rho]", "2"], "]"}], "]"}], "/.", 
    RowBox[{"smK", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xhad", "[", "x_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Alpha]\[Rho]", 
       RowBox[{"-", "1"}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Alpha]cm", 
          RowBox[{"-", "1"}]], "-", 
         SuperscriptBox["\[Alpha]\[Rho]", 
          RowBox[{"-", "1"}]]}], 
        RowBox[{
         RowBox[{"Log", "[", 
          SuperscriptBox["mc", "2"], "]"}], "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Rho]", "2"], "]"}]}]], 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m\[Rho]", "2"], "]"}]}], ")"}]}]}], ")"}], 
    RowBox[{"-", "1"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7632324098621073`*^9, 3.763232563595298*^9}, {
   3.770498067506908*^9, 3.770498068202557*^9}, {3.776914855518609*^9, 
   3.7769148557584476`*^9}, {3.884275239835637*^9, 3.884275240052518*^9}, {
   3.8846478622669277`*^9, 3.884648053994378*^9}, {3.884648154919518*^9, 
   3.884648168443685*^9}, {3.8846482136503773`*^9, 3.884648228378487*^9}, {
   3.884648322623269*^9, 3.8846483370999928`*^9}, {3.88464851248298*^9, 
   3.884648513304295*^9}, {3.88464858836655*^9, 3.884648640672653*^9}, {
   3.888422720721252*^9, 3.888422724097273*^9}, {3.888422801111631*^9, 
   3.888422803999098*^9}, {3.888423246749895*^9, 3.8884232702586517`*^9}, {
   3.8884236808494997`*^9, 3.888423693307335*^9}, 3.97544717763853*^9, {
   3.975447967331031*^9, 3.9754479724399796`*^9}, {3.9845413753332043`*^9, 
   3.9845414005695105`*^9}, {3.98454155486073*^9, 3.9845415715770416`*^9}, {
   3.987303670814834*^9, 3.987303685286251*^9}, {3.98730372276756*^9, 
   3.9873037347227507`*^9}, {3.987303807793043*^9, 3.987303820817793*^9}, {
   3.987305131180954*^9, 3.987305133650733*^9}, 3.987305355606174*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"88a6094d-6475-4b69-8a64-edd99aee53b2"],

Cell[TextData[StyleBox["Whole result for running of electromagnetic coupling \
constant and neff",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.987303909398734*^9, 
  3.987303937980901*^9}},ExpressionUUID->"a4320139-2503-4238-92ff-\
722893dc5b02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Mu]", "<", "me"}], ",", "\[Alpha]0", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Mu]", "<", "m\[Mu]"}], ",", 
       RowBox[{
        RowBox[{"xme", "[", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
        RowBox[{"sme", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Mu]", "<", "m\[Pi]"}], ",", 
         RowBox[{
          RowBox[{"xmmu", "[", 
           RowBox[{"Log", "[", 
            SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
          RowBox[{"smmu", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Mu]", "<", "mK"}], ",", 
           RowBox[{
            RowBox[{"x\[Pi]", "[", 
             RowBox[{"Log", "[", 
              SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
            RowBox[{"sm\[Pi]", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"\[Mu]", "<", "m\[Rho]"}], ",", 
             RowBox[{
              RowBox[{"xK", "[", 
               RowBox[{"Log", "[", 
                SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
              RowBox[{"smK", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"\[Mu]", "<", "mc"}], ",", 
               RowBox[{"xhad", "[", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Mu]", "<", "m\[Tau]"}], ",", 
                 RowBox[{
                  RowBox[{"xc", "[", 
                   RowBox[{"Log", "[", 
                    SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
                  RowBox[{"s", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]", "<", "mb"}], ",", 
                   RowBox[{
                    RowBox[{"xc\[Tau]", "[", 
                    RowBox[{"Log", "[", 
                    SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
                    RowBox[{"sc\[Tau]", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]", ">", "mb"}], ",", 
                    RowBox[{
                    RowBox[{"xb", "[", 
                    RowBox[{"Log", "[", 
                    SuperscriptBox["\[Mu]", "2"], "]"}], "]"}], "/.", 
                    RowBox[{"sx", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Mu]", "<", "me"}], ",", "0", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Mu]", "<", "m\[Mu]"}], ",", "1.", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Mu]", "<", "m\[Pi]"}], ",", "2.", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Mu]", "<", "mK"}], ",", 
           RowBox[{"2.", "+", 
            FractionBox["1", "4"]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"\[Mu]", "<", "m\[Rho]"}], ",", 
             RowBox[{"2.", "+", 
              FractionBox["1", "2"]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"\[Mu]", "<", "mc"}], ",", 
               RowBox[{
                FractionBox["5", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["16", "3"], "-", 
                   FractionBox["5", "2"]}], ")"}], 
                 FractionBox[
                  RowBox[{"\[Mu]", "-", "m\[Rho]"}], 
                  RowBox[{"mc", "-", "m\[Rho]"}]]}]}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Mu]", "<", "m\[Tau]"}], ",", 
                 FractionBox["16", "3"], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]", "<", "mb"}], ",", 
                   FractionBox["19", "3"], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]", ">", "mb"}], ",", 
                    FractionBox["20", "3"]}], "]"}]}], "]"}]}], "]"}]}], 
              "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9754464408937035`*^9, 3.975446446372925*^9}, {
   3.97544652034619*^9, 3.9754465428261566`*^9}, {3.9754472018756266`*^9, 
   3.97544732597375*^9}, 3.975447603157338*^9, {3.975447669117137*^9, 
   3.9754477328115063`*^9}, {3.975447831070262*^9, 3.9754478554417295`*^9}, {
   3.9754479030692716`*^9, 3.975447943997737*^9}, {3.984543764902555*^9, 
   3.9845437678725986`*^9}, {3.9845439042874713`*^9, 3.984544058078004*^9}, 
   3.9845442094597125`*^9, 3.9873039317324877`*^9, {3.987304844288239*^9, 
   3.9873048447281847`*^9}, 3.9873048848075933`*^9},
 CellLabel->
  "In[188]:=",ExpressionUUID->"dfefeba4-8be8-4776-a830-600b2f7fd2d6"],

Cell[TextData[StyleBox["Nucleon form factors and bremsstrahlung",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
  3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
  3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
  3.987302752199432*^9, 
  3.987302758935807*^9}},ExpressionUUID->"afc180c8-0dd3-4069-a14a-\
85eb41f69ed6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"soft", "[", 
    RowBox[{"\[Beta]_", ",", "\[Mu]S_", ",", "\[CapitalDelta]E_", ",", "Z_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{"soft", "[", 
     RowBox[{"\[Beta]", ",", "\[Mu]S", ",", "\[CapitalDelta]E", ",", "Z"}], 
     "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["Z", "2"], 
        RowBox[{"alpha", "[", "\[Mu]S", "]"}]}], "\[Pi]"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]S", 
           RowBox[{"2", "\[CapitalDelta]E"}]], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"1", "-", "\[Beta]"}], 
              RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "-", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "\[Beta]"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}], 
             RowBox[{"4", 
              SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}]}]}], 
       ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solution", "[", 
    RowBox[{"\[Beta]_", ",", "Z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"solution", "[", 
     RowBox[{"\[Beta]", ",", "Z"}], "]"}], "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"H", "'"}], "[", "\[Mu]x", "]"}], "*", 
          FractionBox["\[Mu]x", "2"]}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["Z", "2"]}], 
          FractionBox[
           RowBox[{"alpha", "[", "\[Mu]x", "]"}], "\[Pi]"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "\[Beta]"}]], 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"1", "+", "\[Beta]"}], 
               RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             FractionBox["5", "9"], 
             FractionBox[
              RowBox[{"alpha", "[", "\[Mu]x", "]"}], "\[Pi]"], 
             RowBox[{"nf", "[", "\[Mu]x", "]"}]}]}], ")"}], 
          RowBox[{"H", "[", "\[Mu]x", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"H", "[", "\[Mu]H", "]"}], "==", "1."}]}], "}"}], ",", "H", ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]x", ",", 
        FractionBox["\[Mu]S", "2"], ",", 
        RowBox[{"2", "\[Mu]H"}]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<DiscontinuityProcessing\>\"", "\[Rule]", "True"}], 
        "}"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hard", "[", 
    RowBox[{"\[Beta]_", ",", "\[Mu]_", ",", "Z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"H", "[", "\[Mu]", "]"}], "/.", 
    RowBox[{
     RowBox[{"solution", "[", 
      RowBox[{"\[Beta]", ",", "Z"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9845412230802126`*^9, 3.9845412511635118`*^9}, {
   3.9845414148183928`*^9, 3.9845415228219337`*^9}, {3.984541575210307*^9, 
   3.9845415926102653`*^9}, {3.9845416465762997`*^9, 
   3.9845416699834275`*^9}, {3.984541858898562*^9, 3.984541859119199*^9}, 
   3.984541917384714*^9, {3.9845420450503054`*^9, 3.9845420756535606`*^9}, {
   3.984542123840022*^9, 3.9845421462831526`*^9}, {3.984542207432536*^9, 
   3.9845422550442553`*^9}, {3.984542417486953*^9, 3.9845424506637287`*^9}, 
   3.984542550157851*^9, {3.9845425875187035`*^9, 3.9845426934662957`*^9}, 
   3.984542756609542*^9, {3.9845428177912054`*^9, 3.9845428369989576`*^9}, {
   3.984542977898887*^9, 3.984543037206252*^9}, {3.984543086933172*^9, 
   3.9845430874808426`*^9}, {3.984543137384371*^9, 3.9845431445650673`*^9}, 
   3.9845432085658937`*^9, {3.9845432475787935`*^9, 3.9845432560560403`*^9}, {
   3.9845433916948147`*^9, 3.984543417574235*^9}, 3.984543462455529*^9, {
   3.984543543808895*^9, 3.9845435470650554`*^9}, {3.984543578502031*^9, 
   3.9845436081346297`*^9}, {3.9845436770400915`*^9, 3.9845436877456675`*^9}, 
   3.984543741963603*^9, 3.9845441667122416`*^9, {3.984544224758045*^9, 
   3.984544226007638*^9}, {3.9845454460333047`*^9, 3.984545465251288*^9}, {
   3.984548495729445*^9, 3.984548511334546*^9}, {3.984548736373315*^9, 
   3.9845487366642723`*^9}, {3.98454916145121*^9, 3.9845491755098543`*^9}, {
   3.984549279379858*^9, 3.9845492797111263`*^9}, {3.984550531573295*^9, 
   3.984550555111526*^9}, {3.985132218565815*^9, 3.985132219683206*^9}, {
   3.987302708772827*^9, 3.9873027157311296`*^9}, {3.9873045475859747`*^9, 
   3.987304547874239*^9}, {3.987305514757825*^9, 3.987305515884951*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"201fe8cc-664b-48dc-b648-3424ed76e86c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hard", "[", 
    RowBox[{"\[Beta]_", ",", "\[Mu]S_", ",", "Z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox["Z", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "9"]}], 
           RowBox[{"nf", "[", 
            RowBox[{"\[Mu]S", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], 
         RowBox[{"nf", "[", 
          RowBox[{"\[Mu]S", "+", "\[CapitalDelta]"}], "]"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"alpha", "[", 
          RowBox[{"\[Mu]S", "+", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"alpha", "[", 
          RowBox[{"mmu", "-", "\[CapitalDelta]"}], "]"}]}], "\[Pi]"]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"alpha", "[", 
        RowBox[{"\[Mu]S", "+", "\[CapitalDelta]"}], "]"}], 
       RowBox[{"alpha", "[", 
        RowBox[{"mmu", "-", "\[CapitalDelta]"}], "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox["Z", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Beta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "3"]}], 
        RowBox[{"nf", "[", 
         RowBox[{"\[Mu]S", "+", "\[CapitalDelta]"}], "]"}]}]]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox["Z", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "9"]}], 
           RowBox[{"nf", "[", 
            RowBox[{"mmu", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], 
         RowBox[{"nf", "[", 
          RowBox[{"mmu", "+", "\[CapitalDelta]"}], "]"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"alpha", "[", 
          RowBox[{"mmu", "+", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"alpha", "[", 
          RowBox[{"m\[Pi]", "-", "\[CapitalDelta]"}], "]"}]}], "\[Pi]"]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"alpha", "[", 
        RowBox[{"mmu", "+", "\[CapitalDelta]"}], "]"}], 
       RowBox[{"alpha", "[", 
        RowBox[{"m\[Pi]", "-", "\[CapitalDelta]"}], "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox["Z", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Beta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "3"]}], 
        RowBox[{"nf", "[", 
         RowBox[{"mmu", "+", "\[CapitalDelta]"}], "]"}]}]]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox["Z", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "9"]}], 
           RowBox[{"nf", "[", 
            RowBox[{"m\[Pi]", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], 
         RowBox[{"nf", "[", 
          RowBox[{"m\[Pi]", "+", "\[CapitalDelta]"}], "]"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"alpha", "[", 
          RowBox[{"m\[Pi]", "+", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"alpha", "[", 
          RowBox[{"mK", "-", "\[CapitalDelta]"}], "]"}]}], "\[Pi]"]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"alpha", "[", 
        RowBox[{"m\[Pi]", "+", "\[CapitalDelta]"}], "]"}], 
       RowBox[{"alpha", "[", 
        RowBox[{"mK", "-", "\[CapitalDelta]"}], "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox["Z", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Beta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "3"]}], 
        RowBox[{"nf", "[", 
         RowBox[{"m\[Pi]", "+", "\[CapitalDelta]"}], "]"}]}]]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox["Z", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "9"]}], 
           RowBox[{"nf", "[", 
            RowBox[{"mK", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], 
         RowBox[{"nf", "[", 
          RowBox[{"mK", "+", "\[CapitalDelta]"}], "]"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"alpha", "[", 
          RowBox[{"mK", "+", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"alpha", "[", 
          RowBox[{"m\[Rho]", "-", "\[CapitalDelta]"}], "]"}]}], "\[Pi]"]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"alpha", "[", 
        RowBox[{"mK", "+", "\[CapitalDelta]"}], "]"}], 
       RowBox[{"alpha", "[", 
        RowBox[{"m\[Rho]", "-", "\[CapitalDelta]"}], "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox["Z", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Beta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "3"]}], 
        RowBox[{"nf", "[", 
         RowBox[{"mK", "+", "\[CapitalDelta]"}], "]"}]}]]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox["Z", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "9"]}], 
           RowBox[{"nf", "[", 
            RowBox[{"m\[Rho]", "+", "\[CapitalDelta]"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], 
         RowBox[{"nf", "[", 
          RowBox[{"m\[Rho]", "+", "\[CapitalDelta]"}], "]"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"alpha", "[", 
          RowBox[{"m\[Rho]", "+", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"alpha", "[", 
          RowBox[{"\[Mu]H", "-", "\[CapitalDelta]"}], "]"}]}], "\[Pi]"]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"alpha", "[", 
        RowBox[{"m\[Rho]", "+", "\[CapitalDelta]"}], "]"}], 
       RowBox[{"alpha", "[", 
        RowBox[{"\[Mu]H", "-", "\[CapitalDelta]"}], "]"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox["Z", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Beta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "3"]}], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"4.045", 
            RowBox[{"nf", "[", 
             RowBox[{"\[Mu]H", "-", "\[CapitalDelta]"}], "]"}]}], "+", 
           RowBox[{"nf", "[", 
            RowBox[{"m\[Rho]", "+", "\[CapitalDelta]"}], "]"}]}], "2"], 
         ")"}]}]]}]]}]}], ";"}]}], "Input",
 CellLabel->
  "In[264]:=",ExpressionUUID->"ffdec0a2-639e-42f6-a8be-9fa471700e4c"],

Cell[TextData[{
 StyleBox["Input parameters for evaluation of benchmark values for ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "\[Mu]"], TraditionalForm]],
  FontSize->24,ExpressionUUID->"b68ae43f-18a4-4efa-8dc9-397416a7f0dc"],
 StyleBox[" cross sections (nl = 2)",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
  3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
  3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
  3.987302752199432*^9, 3.987302758935807*^9}, {3.987303985192473*^9, 
  3.987304014901963*^9}, {3.991026208398553*^9, 
  3.9910262099170933`*^9}},ExpressionUUID->"2d7bfae4-7efe-4a43-a029-\
f5e2f8d1ebc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mn", "=", "0.93956542052"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mp", "=", "0.93827208816"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   FractionBox[
    RowBox[{"Mn", "+", "Mp"}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]H", "=", "M"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]S", "=", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]E", "=", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q20", "=", "1."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "2."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strange", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zp", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9855784916045322`*^9, 3.98557852941809*^9}, {
  3.985578562814227*^9, 3.985578645100807*^9}, {3.985578675772591*^9, 
  3.985578683103805*^9}, {3.9855787345883493`*^9, 3.985578734777707*^9}, {
  3.9855799396257687`*^9, 3.9855799502369432`*^9}, {3.9862613039201837`*^9, 
  3.9862613041078176`*^9}, {3.986261480585082*^9, 3.9862614939492083`*^9}, {
  3.986972605598301*^9, 3.9869726079916267`*^9}, {3.987302778957316*^9, 
  3.987303037260743*^9}, {3.987303949816455*^9, 3.987303976899963*^9}, {
  3.9873040252235622`*^9, 3.987304041399238*^9}, {3.987304542919306*^9, 
  3.987304545134667*^9}, {3.987305518336355*^9, 3.987305527576037*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"d2811313-2e86-4a4b-9dd4-0ec2046d80de"],

Cell[TextData[{
 StyleBox["Ratio R in % for (anti)neutrino-nucleon scattering cross sections \
at 0.5 GeV beam energy and ",
  FontSize->24],
 Cell[BoxData[
  RowBox[{"Q2", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox[
     RowBox[{"4", "M", " ", 
      SuperscriptBox["E\[Nu]", "2"]}], 
     RowBox[{"M", "+", 
      RowBox[{"2", "E\[Nu]"}]}]]}]}]],
  CellChangeTimes->{
   3.987304242719666*^9, {3.9873049542978983`*^9, 3.9873049583978977`*^9}},
  FontSize->24,ExpressionUUID->"629da3cd-1307-4c61-b589-6f4c137b744d"],
 StyleBox["\n",
  FontSize->24],
 StyleBox["{tree-level result with SM couplings with ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["sin", "2"], 
     SubscriptBox["\[Theta]", "W"]}], "=", "0.23873"}], TraditionalForm]],
  FontSize->18,ExpressionUUID->"f6717fdd-f260-45e3-bc2a-fa20c46c676e"],
 StyleBox[", tree-level result with SM couplings with ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["sin", "2"], 
     SubscriptBox["\[Theta]", "W"]}], "=", "0.23116"}], TraditionalForm]],
  FontSize->18,ExpressionUUID->"bb7f7d5d-e820-4f08-a612-f9f3fdd95331"],
 StyleBox[", tree-level result with LEFT couplings, w/o radiative corrections \
to Born FFs, w/o closed fermion loops, w/o strangeness, tau flavor}",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
  3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
  3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
  3.987302752199432*^9, 3.987302758935807*^9}, {3.987303985192473*^9, 
  3.987304222359803*^9}, {3.987304421200186*^9, 3.987304427723446*^9}, {
  3.9873047745831327`*^9, 3.98730477580154*^9}, {3.987305000227985*^9, 
  3.987305009465619*^9}},ExpressionUUID->"7e65f030-3af2-441c-8d6e-\
f863936e99f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E\[Nu]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox[
     RowBox[{"4", "M", " ", 
      SuperscriptBox["E\[Nu]", "2"]}], 
     RowBox[{"M", "+", 
      RowBox[{"2", "E\[Nu]"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.987304242719666*^9, {3.9873049542978983`*^9, 3.9873049583978977`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"c040436b-5620-4bc7-b4a9-2c28e2d23104"],

Cell[TextData[StyleBox["neutrino-proton",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
  3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
  3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
  3.987302752199432*^9, 3.987302758935807*^9}, {3.987303985192473*^9, 
  3.987304248043516*^9}},ExpressionUUID->"7f3b2305-afa3-433a-ab46-\
eb4a46b73c09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAp", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAp", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAp", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"hard", "[", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"Q2", 
               RowBox[{"(", 
                RowBox[{"Q2", "+", 
                 RowBox[{"4", 
                  SuperscriptBox["M", "2"]}]}], ")"}]}]], 
             RowBox[{"Q2", "+", 
              RowBox[{"2", 
               SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
           "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"soft", "[", 
             RowBox[{
              FractionBox[
               SqrtBox[
                RowBox[{"Q2", 
                 RowBox[{"(", 
                  RowBox[{"Q2", "+", 
                   RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
               RowBox[{"Q2", "+", 
                RowBox[{"2", 
                 SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
              "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}]}], 
         ")"}], 
        RowBox[{"-", "1"}]]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", "0.", ",", 
          "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAp", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAp", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAp", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}]}], "}"}], "//.", 
  RowBox[{"{", 
   RowBox[{"Q2", "->", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"4", "M", " ", 
       SuperscriptBox["E\[Nu]", "2"]}], 
      RowBox[{"M", "+", 
       RowBox[{"2", "E\[Nu]"}]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9873040427568893`*^9, 3.98730404304669*^9}, {
  3.9873042288429956`*^9, 3.987304234999755*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"800cdf81-60b8-42f1-859b-121aab917e5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5181975229616302`", ",", "1.6701336761962504`", ",", 
   "0.7917797454711328`", ",", 
   RowBox[{"-", "0.22272382182373374`"}], ",", "5.082800552207756`", ",", 
   "1.012249047529823`", ",", "0.3966113349190281`"}], "}"}]], "Output",
 CellChangeTimes->{3.9873044281866198`*^9, 3.987304571594162*^9, 
  3.9873046938320513`*^9, 3.987304868314291*^9, 3.9873049893255997`*^9, 
  3.9873050924273977`*^9, 3.98730519052709*^9, 3.9873055463240833`*^9, 
  3.9873056171891623`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"27bcea89-8d31-40be-a98e-e5962f7b0ef2"]
}, Open  ]],

Cell[TextData[StyleBox["antineutrino-proton",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
  3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
  3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
  3.987302752199432*^9, 3.987302758935807*^9}, {3.987303985192473*^9, 
  3.987304274909471*^9}},ExpressionUUID->"255a99a5-a326-4f13-b999-\
f473a2e5cd31"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAp", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAp", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEp", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAp", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"hard", "[", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"Q2", 
               RowBox[{"(", 
                RowBox[{"Q2", "+", 
                 RowBox[{"4", 
                  SuperscriptBox["M", "2"]}]}], ")"}]}]], 
             RowBox[{"Q2", "+", 
              RowBox[{"2", 
               SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
           "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"soft", "[", 
             RowBox[{
              FractionBox[
               SqrtBox[
                RowBox[{"Q2", 
                 RowBox[{"(", 
                  RowBox[{"Q2", "+", 
                   RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
               RowBox[{"Q2", "+", 
                RowBox[{"2", 
                 SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
              "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}]}], 
         ")"}], 
        RowBox[{"-", "1"}]]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", "0.", ",", 
          "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAp", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAp", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GEp", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GAp", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEp", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAp", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}]}], "}"}], "//.", 
  RowBox[{"{", 
   RowBox[{"Q2", "->", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"4", "M", " ", 
       SuperscriptBox["E\[Nu]", "2"]}], 
      RowBox[{"M", "+", 
       RowBox[{"2", "E\[Nu]"}]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9873040427568893`*^9, 3.98730404304669*^9}, {
  3.9873042288429956`*^9, 3.987304234999755*^9}, {3.9873055664142733`*^9, 
  3.9873055853589973`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"ca875892-9c51-4325-b925-2235b613105a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.093214877068884`"}], ",", 
   RowBox[{"-", "0.26882734973960876`"}], ",", 
   RowBox[{"-", "1.7282458840181203`"}], ",", 
   RowBox[{"-", "0.22272382182373374`"}], ",", "8.016306200696455`", ",", 
   RowBox[{"-", "1.5021763576002156`"}], ",", 
   RowBox[{"-", "0.5821298715503076`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.987304432900578*^9, 3.9873045755867767`*^9, 
  3.9873046982533493`*^9, 3.987304990749793*^9, 3.987305094113536*^9, 
  3.987305192122718*^9, 3.987305547749349*^9, 3.987305620186667*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"e9fecf99-fa51-4b2e-8af6-953a25677727"]
}, Open  ]],

Cell[TextData[StyleBox["neutrino-neutron",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
   3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
   3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
   3.987302752199432*^9, 3.987302758935807*^9}, {3.987303985192473*^9, 
   3.987304248043516*^9}, 
   3.9873042901767817`*^9},ExpressionUUID->"7fce7621-7e58-4f33-9a7d-\
f6758116086d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAn", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAn", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAn", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"hard", "[", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"Q2", 
               RowBox[{"(", 
                RowBox[{"Q2", "+", 
                 RowBox[{"4", 
                  SuperscriptBox["M", "2"]}]}], ")"}]}]], 
             RowBox[{"Q2", "+", 
              RowBox[{"2", 
               SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
           "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"soft", "[", 
             RowBox[{
              FractionBox[
               SqrtBox[
                RowBox[{"Q2", 
                 RowBox[{"(", 
                  RowBox[{"Q2", "+", 
                   RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
               RowBox[{"Q2", "+", 
                RowBox[{"2", 
                 SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
              "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}]}], 
         ")"}], 
        RowBox[{"-", "1"}]]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", "0.", ",", 
          "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAn", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAn", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAn", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}]}], "}"}], "//.", 
  RowBox[{"{", 
   RowBox[{"Q2", "->", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"4", "M", " ", 
       SuperscriptBox["E\[Nu]", "2"]}], 
      RowBox[{"M", "+", 
       RowBox[{"2", "E\[Nu]"}]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9873040427568893`*^9, 3.98730404304669*^9}, {
  3.9873042288429956`*^9, 3.987304234999755*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"737dbfce-802b-41a5-8683-57b2b5198032"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.695211738301707`", ",", "2.6417700750231976`", ",", 
   "0.35598358694235444`", ",", 
   RowBox[{"-", "0.22272382182373374`"}], ",", 
   RowBox[{"-", "4.428780906849861`"}], ",", "0.5774213538587536`", ",", 
   "0.22573198596054223`"}], "}"}]], "Output",
 CellChangeTimes->{3.987304437483923*^9, 3.987304579652019*^9, 
  3.9873047025855217`*^9, 3.98730499222549*^9, 3.9873050957023897`*^9, 
  3.987305193896379*^9, 3.987305549129725*^9, 3.987305624449773*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"4114611f-9edd-4a76-af2e-fe43f03c18ba"]
}, Open  ]],

Cell[TextData[StyleBox["antineutrino-neutron",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.865500829873904*^9, 3.865500843081398*^9}, {
  3.865537990878335*^9, 3.8655379913092327`*^9}, {3.97475223419357*^9, 
  3.974752235978587*^9}, {3.9845442114007225`*^9, 3.984544214434823*^9}, {
  3.987302752199432*^9, 3.987302758935807*^9}, {3.987303985192473*^9, 
  3.987304285473922*^9}},ExpressionUUID->"ecda9222-8237-4bd4-876e-\
607e81ab8f4a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "gVu", ",", "gVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAn", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "gVu2", ",", "gVd2", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "gAu", ",", "gAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAn", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hard", "[", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"Q2", 
                RowBox[{"(", 
                 RowBox[{"Q2", "+", 
                  RowBox[{"4", 
                   SuperscriptBox["M", "2"]}]}], ")"}]}]], 
              RowBox[{"Q2", "+", 
               RowBox[{"2", 
                SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
            "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"soft", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"Q2", 
                  RowBox[{"(", 
                   RowBox[{"Q2", "+", 
                    RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
                RowBox[{"Q2", "+", 
                 RowBox[{"2", 
                  SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
               "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}], 
           RowBox[{"sigma", "[", 
            RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
             RowBox[{"GMn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GEn", "[", 
              RowBox[{"Q2", ",", 
               RowBox[{"cVu", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"cVd", "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]l", "[", 
                    RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                   RowBox[{"\[Delta]QCD", "[", 
                    RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                  ")"}]}]}], ",", "strange"}], "]"}], ",", 
             RowBox[{"GAn", "[", 
              RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
              "0.", ",", "\[Eta]"}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"hard", "[", 
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"Q2", 
               RowBox[{"(", 
                RowBox[{"Q2", "+", 
                 RowBox[{"4", 
                  SuperscriptBox["M", "2"]}]}], ")"}]}]], 
             RowBox[{"Q2", "+", 
              RowBox[{"2", 
               SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", "Zp"}], 
           "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"soft", "[", 
             RowBox[{
              FractionBox[
               SqrtBox[
                RowBox[{"Q2", 
                 RowBox[{"(", 
                  RowBox[{"Q2", "+", 
                   RowBox[{"4", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]], 
               RowBox[{"Q2", "+", 
                RowBox[{"2", 
                 SuperscriptBox["M", "2"]}]}]], ",", "\[Mu]S", ",", 
              "\[CapitalDelta]E", ",", "Zp"}], "]"}], "-", "1"}], "]"}]}], 
         ")"}], 
        RowBox[{"-", "1"}]]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", 
            RowBox[{"strange", "-", "1"}]}], "]"}], ",", "0.", ",", 
          "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAn", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", "cVu", ",", "cVd", ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAn", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["10", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"sigma", "[", 
         RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
          RowBox[{"GMn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GEn", "[", 
           RowBox[{"Q2", ",", 
            RowBox[{"cVu", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", 
            RowBox[{"cVd", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]l", "[", 
                 RowBox[{"Q2", ",", "3", ",", "\[Mu]"}], "]"}], "+", 
                RowBox[{"\[Delta]QCD", "[", 
                 RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], ")"}]}]}],
             ",", "strange"}], "]"}], ",", 
          RowBox[{"GAn", "[", 
           RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
           "0.", ",", "\[Eta]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"sigma", "[", 
           RowBox[{"E\[Nu]", ",", "Q2", ",", "GF", ",", "M", ",", 
            RowBox[{"GMn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GEn", "[", 
             RowBox[{"Q2", ",", 
              RowBox[{"cVu", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", 
              RowBox[{"cVd", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[Pi]"], "Qd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]l", "[", 
                   RowBox[{"Q2", ",", "nl", ",", "\[Mu]"}], "]"}], "+", 
                  RowBox[{"\[Delta]QCD", "[", 
                   RowBox[{"Q2", ",", "Q20", ",", "\[Mu]"}], "]"}]}], 
                 ")"}]}]}], ",", "strange"}], "]"}], ",", 
            RowBox[{"GAn", "[", 
             RowBox[{"Q2", ",", "cAu", ",", "cAd", ",", "strange"}], "]"}], ",",
             "0.", ",", "\[Eta]"}], "]"}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}]}]}], "}"}], "//.", 
  RowBox[{"{", 
   RowBox[{"Q2", "->", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"4", "M", " ", 
       SuperscriptBox["E\[Nu]", "2"]}], 
      RowBox[{"M", "+", 
       RowBox[{"2", "E\[Nu]"}]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9873040427568893`*^9, 3.98730404304669*^9}, {
  3.9873042288429956`*^9, 3.987304234999755*^9}, {3.987305571533798*^9, 
  3.9873055758518553`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"d59f138d-55ef-4a46-a03e-c5f5196d09bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3028792600075825`", ",", "1.714479241607314`", ",", 
   RowBox[{"-", "0.9788429674447041`"}], ",", 
   RowBox[{"-", "0.22272382182373374`"}], ",", 
   RowBox[{"-", "6.207534408597959`"}], ",", 
   RowBox[{"-", "0.7544388306240712`"}], ",", 
   RowBox[{"-", "0.29349288447844124`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.987304441716483*^9, 3.9873045843127613`*^9, 
  3.9873047071647787`*^9, 3.987304994024344*^9, 3.9873050973329477`*^9, 
  3.987305195543469*^9, 3.987305550570043*^9, 3.987305626434421*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"874c3bce-2023-4fd4-ab76-e200b08ad7df"]
}, Open  ]]
},
WindowSize->{2571, 1061},
WindowMargins->{{0, Automatic}, {Automatic, 54}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"15.0 for Mac OS X x86 (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2ea520d7-adb7-4e85-a2ff-7e9b6842953d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 483, 8, 45, "Text",ExpressionUUID->"ff6c7fd3-0cf5-4ed7-bd74-6c4e77fbf0f9"],
Cell[1040, 30, 933, 23, 70, "Input",ExpressionUUID->"42dfa51f-1a70-4959-970f-fb1418b9d5ae"],
Cell[1976, 55, 421, 10, 96, "Text",ExpressionUUID->"08a23f0f-124b-40ea-b58d-1488bd1433eb"],
Cell[2400, 67, 2398, 68, 69, "Input",ExpressionUUID->"b761f6ef-a4f7-49a1-aea2-b06fdb85d02d"],
Cell[4801, 137, 585, 15, 78, "Text",ExpressionUUID->"1616c512-54c6-4ec2-9c31-ba10716fafd2"],
Cell[5389, 154, 1206, 37, 184, "Input",ExpressionUUID->"03e9c10e-eed1-4369-8be3-340950347390"],
Cell[6598, 193, 2978, 81, 496, "Input",ExpressionUUID->"d846441b-2fba-4dfe-8e09-d2eabca1058b"],
Cell[9579, 276, 422, 7, 45, "Text",ExpressionUUID->"9705091e-1619-4a17-bc27-b3a32be2edf8"],
Cell[10004, 285, 267, 5, 37, "Text",ExpressionUUID->"21abe83c-f9f5-4412-ae31-14cbdc9488f0"],
Cell[10274, 292, 20177, 517, 420, "Input",ExpressionUUID->"1aaab7af-8e56-41b7-83a0-041b70353f6f"],
Cell[30454, 811, 423, 7, 37, "Text",ExpressionUUID->"38e63232-9ea4-430d-9929-4cee011011be"],
Cell[30880, 820, 1498, 37, 195, "Input",ExpressionUUID->"752ca865-a967-4886-97ee-c71df1f65406"],
Cell[32381, 859, 400, 10, 29, "Input",ExpressionUUID->"dacec710-5478-446c-9864-5c29900cfca7"],
Cell[32784, 871, 413, 7, 37, "Text",ExpressionUUID->"db54d733-c9a8-49e6-9e59-a821a6679496"],
Cell[33200, 880, 3044, 64, 315, "Input",ExpressionUUID->"4043badb-91a8-4e59-9328-04138fa0e3f7"],
Cell[36247, 946, 377, 7, 29, "Input",ExpressionUUID->"b5f3a36b-c876-4c3e-9329-95149e1446b9"],
Cell[36627, 955, 377, 7, 29, "Input",ExpressionUUID->"569fff38-4c5a-49c2-8a81-fa8d36da097c"],
Cell[37007, 964, 350, 8, 29, "Input",ExpressionUUID->"35ecf25f-407c-47b5-ae2e-c666bd68951f"],
Cell[37360, 974, 349, 8, 29, "Input",ExpressionUUID->"2f7d9cbf-227b-4602-9a22-2b449c075a80"],
Cell[37712, 984, 377, 6, 37, "Text",ExpressionUUID->"d27d7ddd-ae9c-417d-8d52-56309195000f"],
Cell[38092, 992, 1153, 31, 195, "Input",ExpressionUUID->"090cf325-6824-45c0-92f6-27d415b2d10a"],
Cell[39248, 1025, 493, 8, 37, "Text",ExpressionUUID->"17bfae88-f930-4a69-9965-77c592cd69f2"],
Cell[39744, 1035, 1861, 49, 200, "Input",ExpressionUUID->"378ab94a-f2b2-4e24-b646-6cf881f26305"],
Cell[41608, 1086, 233, 5, 37, "Text",ExpressionUUID->"8302bc46-6b79-4ff1-b7ff-0f7663f395df"],
Cell[41844, 1093, 1858, 57, 233, "Input",ExpressionUUID->"7cf03aec-634a-4622-83d0-ec9ab2f78094"],
Cell[43705, 1152, 250, 5, 37, "Text",ExpressionUUID->"f868851d-e4f8-49c6-9539-afc43d8c5044"],
Cell[43958, 1159, 2838, 73, 131, "Input",ExpressionUUID->"b3d99443-6730-421e-80b7-954ad538a55f"],
Cell[46799, 1234, 632, 12, 70, "Text",ExpressionUUID->"ce596c7e-2205-4782-a5b8-ffff0d882cbd"],
Cell[47434, 1248, 19103, 519, 1148, "Input",ExpressionUUID->"9f2db947-c13f-40be-91b9-e6db26e8d7d4"],
Cell[66540, 1769, 487, 8, 45, "Text",ExpressionUUID->"0ad14477-c9e6-4421-84b7-f38ec634cb36"],
Cell[67030, 1779, 579, 10, 37, "Text",ExpressionUUID->"062c9a73-397b-4cdb-9139-182c16087221"],
Cell[67612, 1791, 29185, 857, 1629, "Input",ExpressionUUID->"2dcedd7f-e597-4596-a963-1dfa1b70624c"],
Cell[96800, 2650, 442, 8, 37, "Text",ExpressionUUID->"687bae69-a3bd-4716-a3fa-108a478d6003"],
Cell[97245, 2660, 27890, 770, 1069, "Input",ExpressionUUID->"5c813ed2-14f5-41b1-9c7b-8f04e8691161"],
Cell[125138, 3432, 492, 8, 37, "Text",ExpressionUUID->"40d96ae4-6b5d-43e1-a7f6-08d81512ca00"],
Cell[125633, 3442, 12397, 351, 657, "Input",ExpressionUUID->"88a6094d-6475-4b69-8a64-edd99aee53b2"],
Cell[138033, 3795, 249, 5, 37, "Text",ExpressionUUID->"a4320139-2503-4238-92ff-722893dc5b02"],
Cell[138285, 3802, 5566, 136, 158, "Input",ExpressionUUID->"dfefeba4-8be8-4776-a830-600b2f7fd2d6"],
Cell[143854, 3940, 412, 7, 45, "Text",ExpressionUUID->"afc180c8-0dd3-4069-a14a-85eb41f69ed6"],
Cell[144269, 3949, 5841, 144, 147, "Input",ExpressionUUID->"201fe8cc-664b-48dc-b648-3424ed76e86c"],
Cell[150113, 4095, 10496, 323, 410, "Input",ExpressionUUID->"ffdec0a2-639e-42f6-a8be-9fa471700e4c"],
Cell[160612, 4420, 739, 16, 45, "Text",ExpressionUUID->"2d7bfae4-7efe-4a43-a029-f5e2f8d1ebc8"],
Cell[161354, 4438, 1615, 35, 250, "Input",ExpressionUUID->"d2811313-2e86-4a4b-9dd4-0ec2046d80de"],
Cell[162972, 4475, 1871, 47, 99, "Text",ExpressionUUID->"7e65f030-3af2-441c-8d6e-f863936e99f9"],
Cell[164846, 4524, 505, 15, 68, "Input",ExpressionUUID->"c040436b-5620-4bc7-b4a9-2c28e2d23104"],
Cell[165354, 4541, 434, 7, 37, "Text",ExpressionUUID->"7f3b2305-afa3-433a-ab46-eb4a46b73c09"],
Cell[CellGroupData[{
Cell[165813, 4552, 27334, 653, 1360, "Input",ExpressionUUID->"800cdf81-60b8-42f1-859b-121aab917e5d"],
Cell[193150, 5207, 599, 12, 33, "Output",ExpressionUUID->"27bcea89-8d31-40be-a98e-e5962f7b0ef2"]
}, Open  ]],
Cell[193764, 5222, 438, 7, 37, "Text",ExpressionUUID->"255a99a5-a326-4f13-b999-f473a2e5cd31"],
Cell[CellGroupData[{
Cell[194227, 5233, 27406, 655, 1360, "Input",ExpressionUUID->"ca875892-9c51-4325-b925-2235b613105a"],
Cell[221636, 5890, 652, 13, 33, "Output",ExpressionUUID->"e9fecf99-fa51-4b2e-8af6-953a25677727"]
}, Open  ]],
Cell[222303, 5906, 467, 8, 37, "Text",ExpressionUUID->"7fce7621-7e58-4f33-9a7d-f6758116086d"],
Cell[CellGroupData[{
Cell[222795, 5918, 27334, 653, 1360, "Input",ExpressionUUID->"737dbfce-802b-41a5-8683-57b2b5198032"],
Cell[250132, 6573, 587, 12, 33, "Output",ExpressionUUID->"4114611f-9edd-4a76-af2e-fe43f03c18ba"]
}, Open  ]],
Cell[250734, 6588, 439, 7, 37, "Text",ExpressionUUID->"ecda9222-8237-4bd4-876e-607e81ab8f4a"],
Cell[CellGroupData[{
Cell[251198, 6599, 27404, 655, 1360, "Input",ExpressionUUID->"d59f138d-55ef-4a46-a03e-c5f5196d09bc"],
Cell[278605, 7256, 635, 12, 33, "Output",ExpressionUUID->"874c3bce-2023-4fd4-ab76-e200b08ad7df"]
}, Open  ]]
}
]
*)


